Numerical fluid dynamics for FRG flow equations: Zero-dimensional QFTs as numerical test cases. II. Entropy production and irreversibility of RG flows

We demonstrate that the reformulation of renormalization group (RG) flow equations as non-linear heat equations has severe implications on the understanding of RG flows in general. We demonstrate by explicitly constructing an entropy function for a zero-dimensional $\mathbb{Z}_2$-symmetric model that the dissipative character of generic non-linear diffusion equations is also hard-coded in the functional RG equation. This renders RG flows manifestly irreversible, revealing the semi-group property of RG transformations on the level of the flow equation itself. Additionally, we argue that the dissipative character of RG flows, its irreversibility and the entropy production during the RG flow may be linked to the existence of a so-called $\mathcal{C}$-/$\mathcal{A}$-function. In total, this introduces an asymmetry in the so-called RG time -- in complete analogy to the thermodynamic arrow of time -- and allows for an interpretation of infrared actions as equilibrium solutions of dissipative RG flows equations. The impossibility of resolving microphysics from macrophysics is evident in this framework. Furthermore, we directly link the irreversibility and the entropy production in RG flows to an explicit numerical entropy production, which is manifest in diffusive and non-linear partial differential equations (PDEs) and a standard mathematical tool for the analysis of PDEs. Using exactly solvable zero-dimensional $\mathbb{Z}_2$-symmetric models, we explicitly compute the (numerical) entropy production related to the total variation non-increasing property of the PDE during RG flows toward the infrared limit. Finally, we discuss generalizations of our findings and relations to the $\mathcal{C}$-/$\mathcal{A}$-theorem as well as how our work may help to construct truncations of RG flow equations in the future, including numerically stable schemes for solving the corresponding PDEs.

==> anc/sc_i_on=1_n=800_xmax=10_lambda=1.0e6_tir=60_entropy_flow.json <==
[
	[
		0.0,
		0.0
	],
	[
		0.2,
		2.7731486318132283
	],
	[
		0.4,
		6.146187963486682
	],
	[
		0.6,
		1.0245132431277398e1
	],
	[
		0.8,
		1.5220618973605724e1
	],
	[
		1.0,
		2.125187413887147e1
	],
	[
		1.2,
		2.855080998633366e1
	],
	[
		1.4000000000000001,
		3.7365987839485115e1
	],
	[
		1.6,
		4.798637700273025e1
	],
	[
		1.8,
		6.074350040855052e1
	],
	[
		2.0,
		7.60117601655295e1
	],
	[
		2.2,
		9.420568874759465e1
	],
	[
		2.4,
		1.1577146621817155e2
	],
	[
		2.6,
		1.4117104655729213e2
	],
	[
		2.8000000000000003,
		1.7085756048807434e2
	],
	[
		3.0,
		2.0523736920458168e2
	],
	[
		3.2,
		2.4461973485053204e2
	],
	[
		3.4000000000000004,
		2.8915326067261094e2
	],
	[
		3.6,
		3.3875464519916477e2
	],
	[
		3.8000000000000003,
		3.930393444787758e2
	],
	[
		4.0,
		4.5127160051245926e2
	],
	[
		4.2,
		5.123560331742448e2
	],
	[
		4.4,
		5.748930627311471e2
	],
	[
		4.6000000000000005,
		6.373109938094641e2
	],
	[
		4.8,
		6.980622279496481e2
	],
	[
		5.000000000000001,
		7.558400246267192e2
	],
	[
		5.2,
		8.097479609405884e2
	],
	[
		5.4,
		8.593590684967817e2
	],
	[
		5.6000000000000005,
		9.046481482763994e2
	],
	[
		5.800000000000001,
		9.45842580197306e2
	],
	[
		6.0,
		9.832711843925119e2
	],
	[
		6.200000000000001,
		1.01726867365779e3
	],
	[
		6.4,
		1.0481410081610309e3
	],
	[
		6.6,
		1.0761638300215602e3
	],
	[
		6.800000000000001,
		1.101588398340848e3
	],
	[
		7.0,
		1.124645651263714e3
	],
	[
		7.2,
		1.1455481646762453e3
	],
	[
		7.4,
		1.1644913291705052e3
	],
	[
		7.6000000000000005,
		1.1816543446353012e3
	],
	[
		7.800000000000001,
		1.1972012068439128e3
	],
	[
		8.0,
		1.2112817109940436e3
	],
	[
		8.200000000000001,
		1.2240324582774092e3
	],
	[
		8.4,
		1.2355778499779506e3
	],
	[
		8.6,
		1.246031050727256e3
	],
	[
		8.8,
		1.2554949103869603e3
	],
	[
		9.000000000000002,
		1.2640628359654859e3
	],
	[
		9.200000000000001,
		1.271819609345046e3
	],
	[
		9.4,
		1.2788421488641943e3
	],
	[
		9.6,
		1.2852002127397263e3
	],
	[
		9.8,
		1.2909570164032134e3
	],
	[
		1.0000000000000002e1,
		1.296169564195686e3
	],
	[
		1.02e1,
		1.300887986214093e3
	],
	[
		1.04e1,
		1.305152875000355e3
	],
	[
		1.0600000000000001e1,
		1.308991291553693e3
	],
	[
		1.08e1,
		1.3124154888360874e3
	],
	[
		1.1e1,
		1.3154287046166926e3
	],
	[
		1.1200000000000001e1,
		1.3180370947535603e3
	],
	[
		1.1399999999999999e1,
		1.3202613252280107e3
	],
	[
		1.1600000000000001e1,
		1.3221414778699807e3
	],
	[
		1.1799999999999999e1,
		1.3237337890384276e3
	],
	[
		1.2e1,
		1.3251023066003045e3
	],
	[
		1.2200000000000003e1,
		1.3263098917233135e3
	],
	[
		1.2400000000000002e1,
		1.3274116718548685e3
	],
	[
		1.26e1,
		1.328451942786835e3
	],
	[
		1.28e1,
		1.3294637136324259e3
	],
	[
		1.3e1,
		1.330468880703841e3
	],
	[
		1.3200000000000001e1,
		1.3314775596053812e3
	],
	[
		1.3400000000000002e1,
		1.3324877174426613e3
	],
	[
		1.3600000000000001e1,
		1.333487230320793e3
	],
	[
		1.3799999999999999e1,
		1.3344582032169083e3
	],
	[
		1.4e1,
		1.3353816098385098e3
	],
	[
		1.4200000000000001e1,
		1.3362408329853158e3
	],
	[
		1.4399999999999999e1,
		1.3370237599879135e3
	],
	[
		1.4600000000000001e1,
		1.3377235846293966e3
	],
	[
		1.48e1,
		1.338338593881867e3
	],
	[
		1.5e1,
		1.338871278909961e3
	],
	[
		1.52e1,
		1.3393271337271533e3
	],
	[
		1.5400000000000002e1,
		1.3397134508846705e3
	],
	[
		1.5600000000000001e1,
		1.3400383100208926e3
	],
	[
		1.5800000000000002e1,
		1.340309836525171e3
	],
	[
		1.6e1,
		1.3405357229721885e3
	],
	[
		1.6200000000000003e1,
		1.3407229635258634e3
	],
	[
		1.6400000000000002e1,
		1.3408777409992347e3
	],
	[
		1.6599999999999998e1,
		1.3410054128242748e3
	],
	[
		1.68e1,
		1.3411105548503485e3
	],
	[
		1.7e1,
		1.341197034599001e3
	],
	[
		1.72e1,
		1.341268095848155e3
	],
	[
		1.7400000000000002e1,
		1.3413264437747232e3
	],
	[
		1.76e1,
		1.3413743248311705e3
	],
	[
		1.78e1,
		1.3414135985895555e3
	],
	[
		1.8000000000000004e1,
		1.3414458006630725e3
	],
	[
		1.82e1,
		1.3414721968025212e3
	],
	[
		1.8400000000000002e1,
		1.3414938288535777e3
	],
	[
		1.86e1,
		1.3415115534139115e3
	],
	[
		1.8799999999999997e1,
		1.3415260741793784e3
	],
	[
		1.9000000000000004e1,
		1.3415379688462804e3
	],
	[
		1.92e1,
		1.3415477114189068e3
	],
	[
		1.9400000000000002e1,
		1.3415556906599081e3
	],
	[
		1.96e1,
		1.341562225309869e3
	],
	[
		1.98e1,
		1.3415675766328718e3
	],
	[
		2.0000000000000004e1,
		1.3415719587283932e3
	],
	[
		2.02e1,
		1.3415755470218776e3
	],
	[
		2.04e1,
		1.341578485227708e3
	],
	[
		2.06e1,
		1.3415808910685619e3
	],
	[
		2.08e1,
		1.3415828609671744e3
	],
	[
		2.1000000000000007e1,
		1.3415844738911505e3
	],
	[
		2.1200000000000003e1,
		1.3415857945135353e3
	],
	[
		2.1400000000000002e1,
		1.3415868757986484e3
	],
	[
		2.16e1,
		1.3415877611070584e3
	],
	[
		2.18e1,
		1.3415884859573237e3
	],
	[
		2.2e1,
		1.3415890794302218e3
	],
	[
		2.2200000000000003e1,
		1.3415895653330203e3
	],
	[
		2.2400000000000002e1,
		1.341589963164475e3
	],
	[
		2.2599999999999998e1,
		1.3415902888845644e3
	],
	[
		2.2799999999999997e1,
		1.341590555565939e3
	],
	[
		2.3e1,
		1.3415907739063678e3
	],
	[
		2.3200000000000003e1,
		1.3415909526709797e3
	],
	[
		2.3400000000000002e1,
		1.3415910990332225e3
	],
	[
		2.3599999999999998e1,
		1.3415912188627804e3
	],
	[
		2.3799999999999997e1,
		1.3415913169699331e3
	],
	[
		2.4e1,
		1.3415913972931774e3
	],
	[
		2.4200000000000003e1,
		1.3415914630566724e3
	],
	[
		2.4400000000000006e1,
		1.3415915168990987e3
	],
	[
		2.46e1,
		1.341591560981615e3
	],
	[
		2.4800000000000004e1,
		1.3415915970728015e3
	],
	[
		2.5e1,
		1.3415916266217237e3
	],
	[
		2.5200000000000003e1,
		1.3415916508158712e3
	],
	[
		2.54e1,
		1.3415916706251915e3
	],
	[
		2.56e1,
		1.3415916868432373e3
	],
	[
		2.5800000000000004e1,
		1.3415917001213832e3
	],
	[
		2.6e1,
		1.3415917109928382e3
	],
	[
		2.6200000000000003e1,
		1.3415917198929415e3
	],
	[
		2.6400000000000002e1,
		1.3415917271795101e3
	],
	[
		2.66e1,
		1.3415917331454368e3
	],
	[
		2.6800000000000004e1,
		1.3415917380299525e3
	],
	[
		2.7e1,
		1.341591742029087e3
	],
	[
		2.7200000000000003e1,
		1.3415917453033508e3
	],
	[
		2.7400000000000002e1,
		1.3415917479842587e3
	],
	[
		2.7599999999999998e1,
		1.3415917501783385e3
	],
	[
		2.7800000000000004e1,
		1.3415917519752606e3
	],
	[
		2.8e1,
		1.3415917534461753e3
	],
	[
		2.8200000000000003e1,
		1.3415917546504681e3
	],
	[
		2.8400000000000002e1,
		1.3415917556366146e3
	],
	[
		2.8599999999999998e1,
		1.341591756443762e3
	],
	[
		2.8799999999999997e1,
		1.341591757104854e3
	],
	[
		2.9e1,
		1.3415917576459158e3
	],
	[
		2.9200000000000003e1,
		1.3415917580890136e3
	],
	[
		2.9400000000000006e1,
		1.3415917584517458e3
	],
	[
		2.96e1,
		1.341591758748551e3
	],
	[
		2.98e1,
		1.3415917589914147e3
	],
	[
		3.0e1,
		1.3415917591904933e3
	],
	[
		3.0200000000000003e1,
		1.3415917593532613e3
	],
	[
		3.04e1,
		1.3415917594867124e3
	],
	[
		3.06e1,
		1.3415917595958463e3
	],
	[
		3.0800000000000004e1,
		1.3415917596852544e3
	],
	[
		3.1000000000000007e1,
		1.3415917597584512e3
	],
	[
		3.1200000000000003e1,
		1.341591759818345e3
	],
	[
		3.1400000000000002e1,
		1.341591759867435e3
	],
	[
		3.1600000000000005e1,
		1.341591759907571e3
	],
	[
		3.18e1,
		1.34159175994048e3
	],
	[
		3.2e1,
		1.3415917599673921e3
	],
	[
		3.22e1,
		1.3415917599894296e3
	],
	[
		3.2400000000000006e1,
		1.3415917600073888e3
	],
	[
		3.2599999999999994e1,
		1.341591760021988e3
	],
	[
		3.2800000000000004e1,
		1.3415917600339674e3
	],
	[
		3.3e1,
		1.3415917600438577e3
	],
	[
		3.3199999999999996e1,
		1.3415917600518956e3
	],
	[
		3.3400000000000006e1,
		1.341591760058447e3
	],
	[
		3.36e1,
		1.341591760063862e3
	],
	[
		3.3800000000000004e1,
		1.3415917600682901e3
	],
	[
		3.4e1,
		1.3415917600718883e3
	],
	[
		3.42e1,
		1.3415917600748392e3
	],
	[
		3.44e1,
		1.341591760077278e3
	],
	[
		3.46e1,
		1.3415917600792602e3
	],
	[
		3.4800000000000004e1,
		1.3415917600808752e3
	],
	[
		3.5e1,
		1.3415917600822097e3
	],
	[
		3.52e1,
		1.341591760083302e3
	],
	[
		3.5400000000000006e1,
		1.3415917600841897e3
	],
	[
		3.56e1,
		1.341591760084917e3
	],
	[
		3.58e1,
		1.3415917600855187e3
	],
	[
		3.600000000000001e1,
		1.3415917600860075e3
	],
	[
		3.62e1,
		1.3415917600864059e3
	],
	[
		3.64e1,
		1.3415917600867335e3
	],
	[
		3.66e1,
		1.3415917600869843e3
	],
	[
		3.6800000000000004e1,
		1.341591760087167e3
	],
	[
		3.7e1,
		1.341591760087298e3
	],
	[
		3.72e1,
		1.341591760087395e3
	],
	[
		3.7400000000000006e1,
		1.3415917600874745e3
	],
	[
		3.7599999999999994e1,
		1.3415917600875537e3
	],
	[
		3.78e1,
		1.3415917600876367e3
	],
	[
		3.8000000000000014e1,
		1.3415917600877085e3
	],
	[
		3.8199999999999996e1,
		1.3415917600877694e3
	],
	[
		3.84e1,
		1.3415917600878206e3
	],
	[
		3.860000000000001e1,
		1.3415917600878622e3
	],
	[
		3.8800000000000004e1,
		1.3415917600878952e3
	],
	[
		3.9e1,
		1.3415917600879206e3
	],
	[
		3.92e1,
		1.341591760087943e3
	],
	[
		3.9400000000000006e1,
		1.3415917600879634e3
	],
	[
		3.96e1,
		1.3415917600879816e3
	],
	[
		3.98e1,
		1.3415917600879968e3
	],
	[
		4.000000000000001e1,
		1.3415917600880089e3
	],
	[
		4.0199999999999996e1,
		1.3415917600880177e3
	],
	[
		4.04e1,
		1.341591760088024e3
	],
	[
		4.0600000000000016e1,
		1.34159176008803e3
	],
	[
		4.08e1,
		1.3415917600880352e3
	],
	[
		4.1e1,
		1.3415917600880398e3
	],
	[
		4.12e1,
		1.3415917600880437e3
	],
	[
		4.1400000000000006e1,
		1.3415917600880464e3
	],
	[
		4.16e1,
		1.3415917600880484e3
	],
	[
		4.18e1,
		1.34159176008805e3
	],
	[
		4.2000000000000014e1,
		1.3415917600880516e3
	],
	[
		4.2199999999999996e1,
		1.341591760088053e3
	],
	[
		4.2400000000000006e1,
		1.3415917600880541e3
	],
	[
		4.2599999999999994e1,
		1.341591760088055e3
	],
	[
		4.2800000000000004e1,
		1.3415917600880557e3
	],
	[
		4.3e1,
		1.3415917600880564e3
	],
	[
		4.32e1,
		1.341591760088058e3
	],
	[
		4.3400000000000006e1,
		1.34159176008806e3
	],
	[
		4.36e1,
		1.341591760088063e3
	],
	[
		4.380000000000001e1,
		1.3415917600880662e3
	],
	[
		4.4e1,
		1.3415917600880698e3
	],
	[
		4.42e1,
		1.3415917600880741e3
	],
	[
		4.4400000000000006e1,
		1.3415917600880787e3
	],
	[
		4.46e1,
		1.3415917600880834e3
	],
	[
		4.4800000000000004e1,
		1.3415917600880887e3
	],
	[
		4.5e1,
		1.341591760088094e3
	],
	[
		4.5199999999999996e1,
		1.3415917600880994e3
	],
	[
		4.5400000000000006e1,
		1.3415917600881048e3
	],
	[
		4.5599999999999994e1,
		1.3415917600881105e3
	],
	[
		4.58e1,
		1.3415917600881162e3
	],
	[
		4.6e1,
		1.3415917600881216e3
	],
	[
		4.62e1,
		1.341591760088127e3
	],
	[
		4.6400000000000006e1,
		1.3415917600881323e3
	],
	[
		4.66e1,
		1.3415917600881373e3
	],
	[
		4.6800000000000004e1,
		1.3415917600881419e3
	],
	[
		4.7000000000000014e1,
		1.3415917600881464e3
	],
	[
		4.7199999999999996e1,
		1.3415917600881503e3
	],
	[
		4.7400000000000006e1,
		1.341591760088154e3
	],
	[
		4.7599999999999994e1,
		1.341591760088157e3
	],
	[
		4.7800000000000004e1,
		1.3415917600881594e3
	],
	[
		4.8e1,
		1.3415917600881612e3
	],
	[
		4.82e1,
		1.3415917600881623e3
	],
	[
		4.8400000000000006e1,
		1.341591760088163e3
	],
	[
		4.86e1,
		1.341591760088163e3
	],
	[
		4.880000000000001e1,
		1.3415917600881628e3
	],
	[
		4.9000000000000014e1,
		1.3415917600881628e3
	],
	[
		4.92e1,
		1.3415917600881628e3
	],
	[
		4.9400000000000006e1,
		1.3415917600881628e3
	],
	[
		4.960000000000001e1,
		1.3415917600881628e3
	],
	[
		4.9800000000000004e1,
		1.3415917600881628e3
	],
	[
		5.0e1,
		1.3415917600881628e3
	],
	[
		5.0199999999999996e1,
		1.3415917600881626e3
	],
	[
		5.0400000000000006e1,
		1.3415917600881626e3
	],
	[
		5.0599999999999994e1,
		1.3415917600881626e3
	],
	[
		5.08e1,
		1.3415917600881626e3
	],
	[
		5.1000000000000014e1,
		1.3415917600881623e3
	],
	[
		5.12e1,
		1.3415917600881623e3
	],
	[
		5.14e1,
		1.3415917600881623e3
	],
	[
		5.160000000000001e1,
		1.3415917600881623e3
	],
	[
		5.1800000000000004e1,
		1.3415917600881621e3
	],
	[
		5.2e1,
		1.3415917600881621e3
	],
	[
		5.2199999999999996e1,
		1.3415917600881621e3
	],
	[
		5.2400000000000006e1,
		1.3415917600881621e3
	],
	[
		5.2599999999999994e1,
		1.341591760088162e3
	],
	[
		5.2800000000000004e1,
		1.341591760088162e3
	],
	[
		5.300000000000001e1,
		1.341591760088162e3
	],
	[
		5.32e1,
		1.341591760088162e3
	],
	[
		5.34e1,
		1.341591760088162e3
	],
	[
		5.360000000000001e1,
		1.341591760088162e3
	],
	[
		5.380000000000001e1,
		1.341591760088162e3
	],
	[
		5.4e1,
		1.341591760088162e3
	],
	[
		5.42e1,
		1.341591760088162e3
	],
	[
		5.4400000000000006e1,
		1.341591760088162e3
	],
	[
		5.46e1,
		1.341591760088162e3
	],
	[
		5.4800000000000004e1,
		1.341591760088162e3
	],
	[
		5.500000000000001e1,
		1.341591760088162e3
	],
	[
		5.5199999999999996e1,
		1.341591760088162e3
	],
	[
		5.54e1,
		1.341591760088162e3
	],
	[
		5.5600000000000016e1,
		1.341591760088162e3
	],
	[
		5.58e1,
		1.341591760088162e3
	],
	[
		5.6e1,
		1.341591760088162e3
	],
	[
		5.62e1,
		1.341591760088162e3
	],
	[
		5.6400000000000006e1,
		1.341591760088162e3
	],
	[
		5.66e1,
		1.341591760088162e3
	],
	[
		5.6800000000000004e1,
		1.341591760088162e3
	],
	[
		5.7000000000000014e1,
		1.341591760088162e3
	],
	[
		5.7199999999999996e1,
		1.341591760088162e3
	],
	[
		5.7400000000000006e1,
		1.341591760088162e3
	],
	[
		5.7599999999999994e1,
		1.341591760088162e3
	],
	[
		5.7800000000000004e1,
		1.341591760088162e3
	],
	[
		5.8e1,
		1.341591760088162e3
	],
	[
		5.82e1,
		1.341591760088162e3
	],
	[
		5.8400000000000006e1,
		1.341591760088162e3
	],
	[
		5.86e1,
		1.341591760088162e3
	],
	[
		5.880000000000001e1,
		1.341591760088162e3
	],
	[
		5.9e1,
		1.341591760088162e3
	],
	[
		5.92e1,
		1.341591760088162e3
	],
	[
		5.9400000000000006e1,
		1.341591760088162e3
	],
	[
		5.96e1,
		1.341591760088162e3
	],
	[
		5.9800000000000004e1,
		1.341591760088162e3
	],
	[
		6.0e1,
		1.341591760088162e3
	]
]

==> anc/sc_ii_n_on=1_n=800_xmax=10_lambda=1.0e12_tir=60_entropy_flow.json <==
[
	[
		0.0,
		0.0
	],
	[
		0.2,
		6.96672941558063e-10
	],
	[
		0.4,
		2.2610038286074996e-9
	],
	[
		0.6,
		4.592948243953288e-9
	],
	[
		0.8,
		7.579728844575584e-9
	],
	[
		1.0,
		1.1117663234472275e-8
	],
	[
		1.2,
		1.5093974070623517e-8
	],
	[
		1.4000000000000001,
		1.941225491464138e-8
	],
	[
		1.6,
		2.3957909434102476e-8
	],
	[
		1.8,
		2.8623617254197598e-8
	],
	[
		2.0,
		3.3303876989521086e-8
	],
	[
		2.2,
		3.7891368265263736e-8
	],
	[
		2.4,
		4.227877070661634e-8
	],
	[
		2.6,
		4.6364220906980336e-8
	],
	[
		2.8000000000000003,
		5.0516973715275526e-8
	],
	[
		3.0,
		6.204390956554562e-8
	],
	[
		3.2,
		8.232927939388901e-8
	],
	[
		3.4000000000000004,
		1.099451765185222e-7
	],
	[
		3.6,
		1.4345823728945106e-7
	],
	[
		3.8000000000000003,
		1.8143509805668145e-7
	],
	[
		4.0,
		2.2244967112783343e-7
	],
	[
		4.2,
		2.6506495487410575e-7
	],
	[
		4.4,
		3.0785849958192557e-7
	],
	[
		4.6000000000000005,
		3.4939330362249166e-7
	],
	[
		4.8,
		3.8823418435640633e-7
	],
	[
		5.000000000000001,
		4.236353561282158e-7
	],
	[
		5.2,
		4.812372935703024e-7
	],
	[
		5.4,
		5.641140887746587e-7
	],
	[
		5.6000000000000005,
		6.577429303433746e-7
	],
	[
		5.800000000000001,
		7.475773600162938e-7
	],
	[
		6.0,
		8.570641512051225e-7
	],
	[
		6.200000000000001,
		1.037429683492519e-6
	],
	[
		6.4,
		1.2562213669298217e-6
	],
	[
		6.6,
		1.478623744333163e-6
	],
	[
		6.800000000000001,
		1.6839294403325766e-6
	],
	[
		7.0,
		1.957459971890785e-6
	],
	[
		7.2,
		2.320017301826738e-6
	],
	[
		7.4,
		2.771595973172225e-6
	],
	[
		7.6000000000000005,
		3.3121996239060536e-6
	],
	[
		7.800000000000001,
		3.94182643503882e-6
	],
	[
		8.0,
		4.660476406570524e-6
	],
	[
		8.200000000000001,
		5.468149538501166e-6
	],
	[
		8.4,
		6.427439075196162e-6
	],
	[
		8.6,
		7.644845027243719e-6
	],
	[
		8.8,
		9.122131814365275e-6
	],
	[
		9.000000000000002,
		1.0859406756935641e-5
	],
	[
		9.200000000000001,
		1.2991811672691256e-5
	],
	[
		9.4,
		1.5639769117115065e-5
	],
	[
		9.6,
		1.8803277271217667e-5
	],
	[
		9.8,
		2.264694558107294e-5
	],
	[
		1.0000000000000002e1,
		2.7391322873882018e-5
	],
	[
		1.02e1,
		3.308154009573627e-5
	],
	[
		1.04e1,
		4.0157081457437016e-5
	],
	[
		1.0600000000000001e1,
		4.873116813541856e-5
	],
	[
		1.08e1,
		5.9091305956826545e-5
	],
	[
		1.1e1,
		7.174642269092146e-5
	],
	[
		1.1200000000000001e1,
		8.723866267246194e-5
	],
	[
		1.1399999999999999e1,
		1.0607265357975848e-4
	],
	[
		1.1600000000000001e1,
		1.2908973985759076e-4
	],
	[
		1.1799999999999999e1,
		1.5714388609922025e-4
	],
	[
		1.2e1,
		1.9136258197249845e-4
	],
	[
		1.2200000000000003e1,
		2.3312874691328034e-4
	],
	[
		1.2400000000000002e1,
		2.841716559487395e-4
	],
	[
		1.26e1,
		3.465141799097182e-4
	],
	[
		1.28e1,
		4.222118768666405e-4
	],
	[
		1.3e1,
		5.146826024429174e-4
	],
	[
		1.3200000000000001e1,
		6.278034961724188e-4
	],
	[
		1.3400000000000002e1,
		7.658853992325021e-4
	],
	[
		1.3600000000000001e1,
		9.345090329588857e-4
	],
	[
		1.3799999999999999e1,
		1.1405074183130637e-3
	],
	[
		1.4e1,
		1.3918461809225846e-3
	],
	[
		1.4200000000000001e1,
		1.6987093531497521e-3
	],
	[
		1.4399999999999999e1,
		2.073371459118789e-3
	],
	[
		1.4600000000000001e1,
		2.530788724470767e-3
	],
	[
		1.48e1,
		3.0889504523656797e-3
	],
	[
		1.5e1,
		3.7701842138631037e-3
	],
	[
		1.52e1,
		4.601465192536125e-3
	],
	[
		1.5400000000000002e1,
		5.6156354512495454e-3
	],
	[
		1.5600000000000001e1,
		6.852146727396757e-3
	],
	[
		1.5800000000000002e1,
		8.359967987416894e-3
	],
	[
		1.6e1,
		1.0197940671787364e-2
	],
	[
		1.6200000000000003e1,
		1.2437324827260454e-2
	],
	[
		1.6400000000000002e1,
		1.5164355811066343e-2
	],
	[
		1.6599999999999998e1,
		1.8483164867575397e-2
	],
	[
		1.68e1,
		2.2519178046422894e-2
	],
	[
		1.7e1,
		2.742306860818644e-2
	],
	[
		1.72e1,
		3.337519306478498e-2
	],
	[
		1.7400000000000002e1,
		4.059131388021342e-2
	],
	[
		1.76e1,
		4.93278573412681e-2
	],
	[
		1.78e1,
		5.988880046788836e-2
	],
	[
		1.8000000000000004e1,
		7.263309154768649e-2
	],
	[
		1.82e1,
		8.798295577980753e-2
	],
	[
		1.8400000000000002e1,
		0.10643410638840578
	],
	[
		1.86e1,
		0.12856686740997247
	],
	[
		1.8799999999999997e1,
		0.15506131125039246
	],
	[
		1.9000000000000004e1,
		0.1867149890604196
	],
	[
		1.92e1,
		0.22446613337706367
	],
	[
		1.9400000000000002e1,
		0.2694239488846506
	],
	[
		1.96e1,
		0.3229037712026184
	],
	[
		1.98e1,
		0.38647120637324406
	],
	[
		2.0000000000000004e1,
		0.4619894380084588
	],
	[
		2.02e1,
		0.5516740538860176
	],
	[
		2.04e1,
		0.6581475905422849
	],
	[
		2.06e1,
		0.7844984976600244
	],
	[
		2.08e1,
		0.9343415042712877
	],
	[
		2.1000000000000007e1,
		1.1118737701453938
	],
	[
		2.1200000000000003e1,
		1.3219215888566396
	],
	[
		2.1400000000000002e1,
		1.569959476499207
	],
	[
		2.16e1,
		1.8621437937053997
	],
	[
		2.18e1,
		2.2052611085327953
	],
	[
		2.2e1,
		2.606605558354204
	],
	[
		2.2200000000000003e1,
		3.0738302746249246
	],
	[
		2.2400000000000002e1,
		3.6147007746621966
	],
	[
		2.2599999999999998e1,
		4.236717575342482
	],
	[
		2.2799999999999997e1,
		4.9466727008075395
	],
	[
		2.3e1,
		5.750126428134536
	],
	[
		2.3200000000000003e1,
		6.650852932631096
	],
	[
		2.3400000000000002e1,
		7.650314586562672
	],
	[
		2.3599999999999998e1,
		8.74723976131827
	],
	[
		2.3799999999999997e1,
		9.937378031403568
	],
	[
		2.4e1,
		1.1213491086908107e1
	],
	[
		2.4200000000000003e1,
		1.2565604798473942e1
	],
	[
		2.4400000000000006e1,
		1.398150732270551e1
	],
	[
		2.46e1,
		1.5447436670070601e1
	],
	[
		2.4800000000000004e1,
		1.6948873422672477e1
	],
	[
		2.5e1,
		1.847134444326184e1
	],
	[
		2.5200000000000003e1,
		2.0001152364256995e1
	],
	[
		2.54e1,
		2.1525965110400648e1
	],
	[
		2.56e1,
		2.3035230590508945e1
	],
	[
		2.5800000000000004e1,
		2.4520400073095516e1
	],
	[
		2.6e1,
		2.597495867424186e1
	],
	[
		2.6200000000000003e1,
		2.7394260526276412e1
	],
	[
		2.6400000000000002e1,
		2.877515579873034e1
	],
	[
		2.66e1,
		3.0115388992117005e1
	],
	[
		2.6800000000000004e1,
		3.141277191491463e1
	],
	[
		2.7e1,
		3.266422977836555e1
	],
	[
		2.7200000000000003e1,
		3.386498434580062e1
	],
	[
		2.7400000000000002e1,
		3.500825929208986e1
	],
	[
		2.7599999999999998e1,
		3.608578299648252e1
	],
	[
		2.7800000000000004e1,
		3.708899728254255e1
	],
	[
		2.8e1,
		3.8010522144328206e1
	],
	[
		2.8200000000000003e1,
		3.8845357496082215e1
	],
	[
		2.8400000000000002e1,
		3.959151466630283e1
	],
	[
		2.8599999999999998e1,
		4.025004824948701e1
	],
	[
		2.8799999999999997e1,
		4.0824640525832365e1
	],
	[
		2.9e1,
		4.1320947253418126e1
	],
	[
		2.9200000000000003e1,
		4.174588724759633e1
	],
	[
		2.9400000000000006e1,
		4.210699812047096e1
	],
	[
		2.96e1,
		4.2411919752512404e1
	],
	[
		2.98e1,
		4.266802139456013e1
	],
	[
		3.0e1,
		4.28821605056728e1
	],
	[
		3.0200000000000003e1,
		4.3060548858326e1
	],
	[
		3.04e1,
		4.320869851516909e1
	],
	[
		3.06e1,
		4.333142284851783e1
	],
	[
		3.0800000000000004e1,
		4.3432872433009834e1
	],
	[
		3.1000000000000007e1,
		4.351659071341055e1
	],
	[
		3.1200000000000003e1,
		4.3585578770191205e1
	],
	[
		3.1400000000000002e1,
		4.364236212544711e1
	],
	[
		3.1600000000000005e1,
		4.368905520110093e1
	],
	[
		3.18e1,
		4.3727420858193e1
	],
	[
		3.2e1,
		4.375892394188304e1
	],
	[
		3.22e1,
		4.3784778315635776e1
	],
	[
		3.2400000000000006e1,
		4.380598764692331e1
	],
	[
		3.2599999999999994e1,
		4.3823380296877076e1
	],
	[
		3.2800000000000004e1,
		4.383763894067852e1
	],
	[
		3.3e1,
		4.384932551536622e1
	],
	[
		3.3199999999999996e1,
		4.385890212070444e1
	],
	[
		3.3400000000000006e1,
		4.386674844749541e1
	],
	[
		3.36e1,
		4.387317627864104e1
	],
	[
		3.3800000000000004e1,
		4.387844149246121e1
	],
	[
		3.4e1,
		4.3882753992493235e1
	],
	[
		3.42e1,
		4.388628591718225e1
	],
	[
		3.44e1,
		4.388917838394809e1
	],
	[
		3.46e1,
		4.389154705246074e1
	],
	[
		3.4800000000000004e1,
		4.389348670239451e1
	],
	[
		3.5e1,
		4.389507497892373e1
	],
	[
		3.52e1,
		4.389637551458145e1
	],
	[
		3.5400000000000006e1,
		4.389744040359983e1
	],
	[
		3.56e1,
		4.389831233251971e1
	],
	[
		3.58e1,
		4.3899026246361245e1
	],
	[
		3.600000000000001e1,
		4.389961079155546e1
	],
	[
		3.62e1,
		4.3900089395992836e1
	],
	[
		3.64e1,
		4.390048125783687e1
	],
	[
		3.66e1,
		4.390080209457119e1
	],
	[
		3.6800000000000004e1,
		4.390106478238886e1
	],
	[
		3.7e1,
		4.390127985357685e1
	],
	[
		3.72e1,
		4.390145594213027e1
	],
	[
		3.7400000000000006e1,
		4.390160011399894e1
	],
	[
		3.7599999999999994e1,
		4.390171815309441e1
	],
	[
		3.78e1,
		4.3901814796672625e1
	],
	[
		3.8000000000000014e1,
		4.3901893923170064e1
	],
	[
		3.8199999999999996e1,
		4.39019587064995e1
	],
	[
		3.84e1,
		4.3902011747766664e1
	],
	[
		3.860000000000001e1,
		4.390205517236245e1
	],
	[
		3.8800000000000004e1,
		4.390209072529069e1
	],
	[
		3.9e1,
		4.390211983408881e1
	],
	[
		3.92e1,
		4.390214366645159e1
	],
	[
		3.9400000000000006e1,
		4.3902163178770934e1
	],
	[
		3.96e1,
		4.390217915429639e1
	],
	[
		3.98e1,
		4.390219223353961e1
	],
	[
		4.000000000000001e1,
		4.390220294188657e1
	],
	[
		4.0199999999999996e1,
		4.390221170918085e1
	],
	[
		4.04e1,
		4.390221888737142e1
	],
	[
		4.0600000000000016e1,
		4.390222476445342e1
	],
	[
		4.08e1,
		4.390222957617698e1
	],
	[
		4.1e1,
		4.390223351567511e1
	],
	[
		4.12e1,
		4.390223674077788e1
	],
	[
		4.1400000000000006e1,
		4.3902239381410254e1
	],
	[
		4.16e1,
		4.39022415434938e1
	],
	[
		4.18e1,
		4.390224331354693e1
	],
	[
		4.2000000000000014e1,
		4.39022447626885e1
	],
	[
		4.2199999999999996e1,
		4.390224594921892e1
	],
	[
		4.2400000000000006e1,
		4.3902246920699326e1
	],
	[
		4.2599999999999994e1,
		4.390224771605608e1
	],
	[
		4.2800000000000004e1,
		4.390224836698326e1
	],
	[
		4.3e1,
		4.3902248899656115e1
	],
	[
		4.32e1,
		4.3902249336082605e1
	],
	[
		4.3400000000000006e1,
		4.390224969302653e1
	],
	[
		4.36e1,
		4.390224998562189e1
	],
	[
		4.380000000000001e1,
		4.39022502248954e1
	],
	[
		4.4e1,
		4.390225042100428e1
	],
	[
		4.42e1,
		4.390225058143005e1
	],
	[
		4.4400000000000006e1,
		4.3902250712839304e1
	],
	[
		4.46e1,
		4.390225082041434e1
	],
	[
		4.4800000000000004e1,
		4.3902250908469796e1
	],
	[
		4.5e1,
		4.390225098060728e1
	],
	[
		4.5199999999999996e1,
		4.390225103960802e1
	],
	[
		4.5400000000000006e1,
		4.390225108789673e1
	],
	[
		4.5599999999999994e1,
		4.39022511272251e1
	],
	[
		4.58e1,
		4.3902251159381194e1
	],
	[
		4.6e1,
		4.3902251185894784e1
	],
	[
		4.62e1,
		4.3902251207511654e1
	],
	[
		4.6400000000000006e1,
		4.390225122515403e1
	],
	[
		4.66e1,
		4.3902251239689576e1
	],
	[
		4.6800000000000004e1,
		4.390225125156576e1
	],
	[
		4.7000000000000014e1,
		4.390225126124278e1
	],
	[
		4.7199999999999996e1,
		4.3902251269209955e1
	],
	[
		4.7400000000000006e1,
		4.390225127573467e1
	],
	[
		4.7599999999999994e1,
		4.3902251281051576e1
	],
	[
		4.7800000000000004e1,
		4.390225128541351e1
	],
	[
		4.8e1,
		4.390225128900056e1
	],
	[
		4.82e1,
		4.390225129191822e1
	],
	[
		4.8400000000000006e1,
		4.390225129430837e1
	],
	[
		4.86e1,
		4.390225129627834e1
	],
	[
		4.880000000000001e1,
		4.3902251297882685e1
	],
	[
		4.9000000000000014e1,
		4.390225129919418e1
	],
	[
		4.92e1,
		4.390225130026192e1
	],
	[
		4.9400000000000006e1,
		4.390225130108229e1
	],
	[
		4.960000000000001e1,
		4.390225130170802e1
	],
	[
		4.9800000000000004e1,
		4.390225130219733e1
	],
	[
		5.0e1,
		4.390225130259205e1
	],
	[
		5.0199999999999996e1,
		4.390225130295403e1
	],
	[
		5.0400000000000006e1,
		4.3902251303263256e1
	],
	[
		5.0599999999999994e1,
		4.390225130349245e1
	],
	[
		5.08e1,
		4.390225130366525e1
	],
	[
		5.1000000000000014e1,
		4.390225130379622e1
	],
	[
		5.12e1,
		4.3902251303909e1
	],
	[
		5.14e1,
		4.3902251304019956e1
	],
	[
		5.160000000000001e1,
		4.3902251304110905e1
	],
	[
		5.1800000000000004e1,
		4.390225130417639e1
	],
	[
		5.2e1,
		4.390225130422914e1
	],
	[
		5.2199999999999996e1,
		4.390225130426734e1
	],
	[
		5.2400000000000006e1,
		4.390225130430554e1
	],
	[
		5.2599999999999994e1,
		4.39022513043401e1
	],
	[
		5.2800000000000004e1,
		4.3902251304363745e1
	],
	[
		5.300000000000001e1,
		4.390225130438557e1
	],
	[
		5.32e1,
		4.3902251304398305e1
	],
	[
		5.34e1,
		4.390225130441104e1
	],
	[
		5.360000000000001e1,
		4.390225130442377e1
	],
	[
		5.380000000000001e1,
		4.3902251304432866e1
	],
	[
		5.4e1,
		4.390225130444014e1
	],
	[
		5.42e1,
		4.39022513044456e1
	],
	[
		5.4400000000000006e1,
		4.3902251304451056e1
	],
	[
		5.46e1,
		4.3902251304454694e1
	],
	[
		5.4800000000000004e1,
		4.390225130445833e1
	],
	[
		5.500000000000001e1,
		4.390225130446197e1
	],
	[
		5.5199999999999996e1,
		4.390225130446379e1
	],
	[
		5.54e1,
		4.390225130446561e1
	],
	[
		5.5600000000000016e1,
		4.390225130446743e1
	],
	[
		5.58e1,
		4.390225130446743e1
	],
	[
		5.6e1,
		4.390225130446743e1
	],
	[
		5.62e1,
		4.390225130446743e1
	],
	[
		5.6400000000000006e1,
		4.390225130446379e1
	],
	[
		5.66e1,
		4.390225130446015e1
	],
	[
		5.6800000000000004e1,
		4.3902251304454694e1
	],
	[
		5.7000000000000014e1,
		4.390225130444924e1
	],
	[
		5.7199999999999996e1,
		4.39022513044456e1
	],
	[
		5.7400000000000006e1,
		4.390225130444014e1
	],
	[
		5.7599999999999994e1,
		4.3902251304436504e1
	],
	[
		5.7800000000000004e1,
		4.3902251304434685e1
	],
	[
		5.8e1,
		4.3902251304434685e1
	],
	[
		5.82e1,
		4.3902251304434685e1
	],
	[
		5.8400000000000006e1,
		4.3902251304434685e1
	],
	[
		5.86e1,
		4.3902251304434685e1
	],
	[
		5.880000000000001e1,
		4.3902251304434685e1
	],
	[
		5.9e1,
		4.3902251304434685e1
	],
	[
		5.92e1,
		4.3902251304434685e1
	],
	[
		5.9400000000000006e1,
		4.3902251304434685e1
	],
	[
		5.96e1,
		4.3902251304434685e1
	],
	[
		5.9800000000000004e1,
		4.3902251304432866e1
	],
	[
		6.0e1,
		4.3902251304432866e1
	]
]

==> anc/sc_ii_p_on=1_n=800_xmax=10_lambda=1.0e12_tir=60_entropy_flow.json <==
[
	[
		0.0,
		0.0
	],
	[
		0.2,
		1.406078808940947e-9
	],
	[
		0.4,
		5.058609531261027e-9
	],
	[
		0.6,
		1.0779331205412745e-8
	],
	[
		0.8,
		1.8379068933427334e-8
	],
	[
		1.0,
		2.7672285796143115e-8
	],
	[
		1.2,
		3.84770828532055e-8
	],
	[
		1.4000000000000001,
		5.060610419604927e-8
	],
	[
		1.6,
		6.387745088431984e-8
	],
	[
		1.8,
		7.810922397766262e-8
	],
	[
		2.0,
		9.31104295887053e-8
	],
	[
		2.2,
		1.0870098776649684e-7
	],
	[
		2.4,
		1.2469172361306846e-7
	],
	[
		2.6,
		1.4090255717746913e-7
	],
	[
		2.8000000000000003,
		1.5714795154053718e-7
	],
	[
		3.0,
		1.7324055079370737e-7
	],
	[
		3.2,
		1.8900027498602867e-7
	],
	[
		3.4000000000000004,
		2.0423976820893586e-7
	],
	[
		3.6,
		2.1878076950088143e-7
	],
	[
		3.8000000000000003,
		2.3242319002747536e-7
	],
	[
		4.0,
		2.45518094743602e-7
	],
	[
		4.2,
		2.704928192542866e-7
	],
	[
		4.4,
		3.092245606239885e-7
	],
	[
		4.6000000000000005,
		3.570112312445417e-7
	],
	[
		4.8,
		4.091652954230085e-7
	],
	[
		5.000000000000001,
		4.6100103645585477e-7
	],
	[
		5.2,
		5.078218237031251e-7
	],
	[
		5.4,
		5.810925358673558e-7
	],
	[
		5.6000000000000005,
		7.060662028379738e-7
	],
	[
		5.800000000000001,
		8.66426489665173e-7
	],
	[
		6.0,
		1.045840690494515e-6
	],
	[
		6.200000000000001,
		1.2279888323973864e-6
	],
	[
		6.4,
		1.3965436664875597e-6
	],
	[
		6.6,
		1.5688747225794941e-6
	],
	[
		6.800000000000001,
		1.818294549593702e-6
	],
	[
		7.0,
		2.1482228476088494e-6
	],
	[
		7.2,
		2.5586705305613577e-6
	],
	[
		7.4,
		3.0496230465359986e-6
	],
	[
		7.6000000000000005,
		3.6210931284585968e-6
	],
	[
		7.800000000000001,
		4.2730716813821346e-6
	],
	[
		8.0,
		5.0055605242960155e-6
	],
	[
		8.200000000000001,
		5.818603312945925e-6
	],
	[
		8.4,
		6.826034223195165e-6
	],
	[
		8.6,
		8.133290975820273e-6
	],
	[
		8.8,
		9.740373570821248e-6
	],
	[
		9.000000000000002,
		1.1647280189208686e-5
	],
	[
		9.200000000000001,
		1.3854007193003781e-5
	],
	[
		9.4,
		1.6502439393661916e-5
	],
	[
		9.6,
		1.987255018320866e-5
	],
	[
		9.8,
		2.3971846530912444e-5
	],
	[
		1.0000000000000002e1,
		2.8800337531720288e-5
	],
	[
		1.02e1,
		3.4668593798414804e-5
	],
	[
		1.04e1,
		4.1977129512815736e-5
	],
	[
		1.0600000000000001e1,
		5.072752173873596e-5
	],
	[
		1.08e1,
		6.134447176009417e-5
	],
	[
		1.1e1,
		7.445013034157455e-5
	],
	[
		1.1200000000000001e1,
		9.018113451020326e-5
	],
	[
		1.1399999999999999e1,
		1.097325894079404e-4
	],
	[
		1.1600000000000001e1,
		1.3339173165149987e-4
	],
	[
		1.1799999999999999e1,
		1.6205275642278139e-4
	],
	[
		1.2e1,
		1.969980585272424e-4
	],
	[
		1.2200000000000003e1,
		2.3986324958968908e-4
	],
	[
		1.2400000000000002e1,
		2.918844547821209e-4
	],
	[
		1.26e1,
		3.554825289029395e-4
	],
	[
		1.28e1,
		4.330838837631745e-4
	],
	[
		1.3e1,
		5.276378306007246e-4
	],
	[
		1.3200000000000001e1,
		6.430504472518805e-4
	],
	[
		1.3400000000000002e1,
		7.840350226615556e-4
	],
	[
		1.3600000000000001e1,
		9.56304118517437e-4
	],
	[
		1.3799999999999999e1,
		1.1653470701276092e-3
	],
	[
		1.4e1,
		1.420893828253611e-3
	],
	[
		1.4200000000000001e1,
		1.7332835759589216e-3
	],
	[
		1.4399999999999999e1,
		2.1145996724953875e-3
	],
	[
		1.4600000000000001e1,
		2.5799793293117546e-3
	],
	[
		1.48e1,
		3.1482722370128613e-3
	],
	[
		1.5e1,
		3.8413830116041936e-3
	],
	[
		1.52e1,
		4.687100506998831e-3
	],
	[
		1.5400000000000002e1,
		5.718839689507149e-3
	],
	[
		1.5600000000000001e1,
		6.977238181207213e-3
	],
	[
		1.5800000000000002e1,
		8.511270934832282e-3
	],
	[
		1.6e1,
		1.03810565542517e-2
	],
	[
		1.6200000000000003e1,
		1.2659023181186058e-2
	],
	[
		1.6400000000000002e1,
		1.5432721609613509e-2
	],
	[
		1.6599999999999998e1,
		1.880693595012417e-2
	],
	[
		1.68e1,
		2.2910073033926892e-2
	],
	[
		1.7e1,
		2.7895069817532203e-2
	],
	[
		1.72e1,
		3.39448733284371e-2
	],
	[
		1.7400000000000002e1,
		4.1278006945503876e-2
	],
	[
		1.76e1,
		5.015426259524247e-2
	],
	[
		1.78e1,
		6.088126819668105e-2
	],
	[
		1.8000000000000004e1,
		7.382187803523266e-2
	],
	[
		1.82e1,
		8.940201376935875e-2
	],
	[
		1.8400000000000002e1,
		0.10812183356574678
	],
	[
		1.86e1,
		0.13056579350268294
	],
	[
		1.8799999999999997e1,
		0.1574174149227474
	],
	[
		1.9000000000000004e1,
		0.1894772227606154
	],
	[
		1.92e1,
		0.2276854763895244
	],
	[
		1.9400000000000002e1,
		0.2731516402436682
	],
	[
		1.96e1,
		0.32719054874542053
	],
	[
		1.98e1,
		0.3913637679324893
	],
	[
		2.0000000000000004e1,
		0.4675279097755265
	],
	[
		2.02e1,
		0.5578862344955269
	],
	[
		2.04e1,
		0.6650415152907954
	],
	[
		2.06e1,
		0.7920533370943303
	],
	[
		2.08e1,
		0.9424900854100997
	],
	[
		2.1000000000000007e1,
		1.1204794156965363
	],
	[
		2.1200000000000003e1,
		1.3307474047178403
	],
	[
		2.1400000000000002e1,
		1.5786501081456663
	],
	[
		2.16e1,
		1.8701220216426009
	],
	[
		2.18e1,
		2.2116711343496718
	],
	[
		2.2e1,
		2.6102208816118946
	],
	[
		2.2200000000000003e1,
		3.0729310709466517
	],
	[
		2.2400000000000002e1,
		3.60690098741361
	],
	[
		2.2599999999999998e1,
		4.218784304262954
	],
	[
		2.2799999999999997e1,
		4.9143118628308
	],
	[
		2.3e1,
		5.697750670331516
	],
	[
		2.3200000000000003e1,
		6.5713427651098755
	],
	[
		2.3400000000000002e1,
		7.534790837840774
	],
	[
		2.3599999999999998e1,
		8.584864840098817
	],
	[
		2.3799999999999997e1,
		9.715202346906153
	],
	[
		2.4e1,
		1.0916354626122484e1
	],
	[
		2.4200000000000003e1,
		1.2176094981672577e1
	],
	[
		2.4400000000000006e1,
		1.3479964430800464e1
	],
	[
		2.46e1,
		1.481198945673168e1
	],
	[
		2.4800000000000004e1,
		1.6155484857357806e1
	],
	[
		2.5e1,
		1.7493848084481215e1
	],
	[
		2.5200000000000003e1,
		1.8811266123582755e1
	],
	[
		2.54e1,
		2.009328071605887e1
	],
	[
		2.56e1,
		2.1327190755366246e1
	],
	[
		2.5800000000000004e1,
		2.250229392125584e1
	],
	[
		2.6e1,
		2.3609992489806245e1
	],
	[
		2.6200000000000003e1,
		2.4643794040968714e1
	],
	[
		2.6400000000000002e1,
		2.559924300603052e1
	],
	[
		2.66e1,
		2.6473808671309598e1
	],
	[
		2.6800000000000004e1,
		2.7266748254876802e1
	],
	[
		2.7e1,
		2.7978950450942648e1
	],
	[
		2.7200000000000003e1,
		2.8612757292623428e1
	],
	[
		2.7400000000000002e1,
		2.9171758085329202e1
	],
	[
		2.7599999999999998e1,
		2.9660553507907025e1
	],
	[
		2.7800000000000004e1,
		3.0084494903827363e1
	],
	[
		2.8e1,
		3.0449413119496967e1
	],
	[
		2.8200000000000003e1,
		3.076135592598621e1
	],
	[
		2.8400000000000002e1,
		3.102635311189806e1
	],
	[
		2.8599999999999998e1,
		3.125022344834906e1
	],
	[
		2.8799999999999997e1,
		3.143843071316587e1
	],
	[
		2.9e1,
		3.159598872731658e1
	],
	[
		2.9200000000000003e1,
		3.1727410382403832e1
	],
	[
		2.9400000000000006e1,
		3.1836692341737944e1
	],
	[
		2.96e1,
		3.1927326408342196e1
	],
	[
		2.98e1,
		3.200232898231661e1
	],
	[
		3.0e1,
		3.206428137664261e1
	],
	[
		3.0200000000000003e1,
		3.211537546926775e1
	],
	[
		3.04e1,
		3.215746037707686e1
	],
	[
		3.06e1,
		3.219208776451342e1
	],
	[
		3.0800000000000004e1,
		3.2220554144054404e1
	],
	[
		3.1000000000000007e1,
		3.2243938678533596e1
	],
	[
		3.1200000000000003e1,
		3.226313708811358e1
	],
	[
		3.1400000000000002e1,
		3.227889093706108e1
	],
	[
		3.1600000000000005e1,
		3.229181306624196e1
	],
	[
		3.18e1,
		3.230240888762637e1
	],
	[
		3.2e1,
		3.2311094840148144e1
	],
	[
		3.22e1,
		3.2318213560303775e1
	],
	[
		3.2400000000000006e1,
		3.2324046758501936e1
	],
	[
		3.2599999999999994e1,
		3.232882585711377e1
	],
	[
		3.2800000000000004e1,
		3.233274085041376e1
	],
	[
		3.3e1,
		3.23359476562473e1
	],
	[
		3.3199999999999996e1,
		3.233857413136138e1
	],
	[
		3.3400000000000006e1,
		3.2340725204536284e1
	],
	[
		3.36e1,
		3.234248679011762e1
	],
	[
		3.3800000000000004e1,
		3.234392935117285e1
	],
	[
		3.4e1,
		3.234511062708589e1
	],
	[
		3.42e1,
		3.2346077909038286e1
	],
	[
		3.44e1,
		3.234686994271942e1
	],
	[
		3.46e1,
		3.234751846529434e1
	],
	[
		3.4800000000000004e1,
		3.234804946088116e1
	],
	[
		3.5e1,
		3.234848423248877e1
	],
	[
		3.52e1,
		3.2348840211885545e1
	],
	[
		3.5400000000000006e1,
		3.2349131677343394e1
	],
	[
		3.56e1,
		3.234937031816662e1
	],
	[
		3.58e1,
		3.234956570540999e1
	],
	[
		3.600000000000001e1,
		3.234972567774639e1
	],
	[
		3.62e1,
		3.234985665422573e1
	],
	[
		3.64e1,
		3.234996389103253e1
	],
	[
		3.66e1,
		3.235005168948919e1
	],
	[
		3.6800000000000004e1,
		3.2350123573995006e1
	],
	[
		3.7e1,
		3.2350182424668674e1
	],
	[
		3.72e1,
		3.2350230607051344e1
	],
	[
		3.7400000000000006e1,
		3.23502700588615e1
	],
	[
		3.7599999999999994e1,
		3.235030235925478e1
	],
	[
		3.78e1,
		3.235032880296603e1
	],
	[
		3.8000000000000014e1,
		3.235035045318182e1
	],
	[
		3.8199999999999996e1,
		3.2350368180512305e1
	],
	[
		3.84e1,
		3.235038269074175e1
	],
	[
		3.860000000000001e1,
		3.235039457212406e1
	],
	[
		3.8800000000000004e1,
		3.235040430045774e1
	],
	[
		3.9e1,
		3.235041226341673e1
	],
	[
		3.92e1,
		3.2350418785154034e1
	],
	[
		3.9400000000000006e1,
		3.23504241231185e1
	],
	[
		3.96e1,
		3.2350428494191874e1
	],
	[
		3.98e1,
		3.235043207293529e1
	],
	[
		4.000000000000001e1,
		3.235043500241591e1
	],
	[
		4.0199999999999996e1,
		3.235043740144101e1
	],
	[
		4.04e1,
		3.2350439362988254e1
	],
	[
		4.0600000000000016e1,
		3.23504409705547e1
	],
	[
		4.08e1,
		3.2350442286158795e1
	],
	[
		4.1e1,
		3.23504433631897e1
	],
	[
		4.12e1,
		3.235044424543594e1
	],
	[
		4.1400000000000006e1,
		3.235044496703813e1
	],
	[
		4.16e1,
		3.2350445558624415e1
	],
	[
		4.18e1,
		3.2350446042317344e1
	],
	[
		4.2000000000000014e1,
		3.235044643881338e1
	],
	[
		4.2199999999999996e1,
		3.235044676316102e1
	],
	[
		4.2400000000000006e1,
		3.235044702880623e1
	],
	[
		4.2599999999999994e1,
		3.235044724632826e1
	],
	[
		4.2800000000000004e1,
		3.23504474243e1
	],
	[
		4.3e1,
		3.235044756978459e1
	],
	[
		4.32e1,
		3.2350447688089844e1
	],
	[
		4.3400000000000006e1,
		3.2350447784760036e1
	],
	[
		4.36e1,
		3.2350447864640955e1
	],
	[
		4.380000000000001e1,
		3.2350447929760776e1
	],
	[
		4.4e1,
		3.235044798278068e1
	],
	[
		4.42e1,
		3.235044802646007e1
	],
	[
		4.4400000000000006e1,
		3.23504480622978e1
	],
	[
		4.46e1,
		3.2350448091432554e1
	],
	[
		4.4800000000000004e1,
		3.2350448115279505e1
	],
	[
		4.5e1,
		3.2350448134986436e1
	],
	[
		4.5199999999999996e1,
		3.2350448151024466e1
	],
	[
		4.5400000000000006e1,
		3.2350448164092086e1
	],
	[
		4.5599999999999994e1,
		3.2350448174876874e1
	],
	[
		4.58e1,
		3.235044818370807e1
	],
	[
		4.6e1,
		3.235044819088944e1
	],
	[
		4.62e1,
		3.235044819677387e1
	],
	[
		4.6400000000000006e1,
		3.235044820163239e1
	],
	[
		4.66e1,
		3.235044820558505e1
	],
	[
		4.6800000000000004e1,
		3.235044820881012e1
	],
	[
		4.7000000000000014e1,
		3.235044821145311e1
	],
	[
		4.7199999999999996e1,
		3.2350448213481286e1
	],
	[
		4.7400000000000006e1,
		3.2350448214994685e1
	],
	[
		4.7599999999999994e1,
		3.2350448216113364e1
	],
	[
		4.7800000000000004e1,
		3.235044821698284e1
	],
	[
		4.8e1,
		3.2350448217728626e1
	],
	[
		4.82e1,
		3.235044821847623e1
	],
	[
		4.8400000000000006e1,
		3.235044821916381e1
	],
	[
		4.86e1,
		3.2350448219749524e1
	],
	[
		4.880000000000001e1,
		3.235044822024429e1
	],
	[
		4.9000000000000014e1,
		3.2350448220646285e1
	],
	[
		4.92e1,
		3.23504482209737e1
	],
	[
		4.9400000000000006e1,
		3.2350448221224724e1
	],
	[
		4.960000000000001e1,
		3.235044822143391e1
	],
	[
		4.9800000000000004e1,
		3.23504482216249e1
	],
	[
		5.0e1,
		3.235044822179407e1
	],
	[
		5.0199999999999996e1,
		3.235044822193413e1
	],
	[
		5.0400000000000006e1,
		3.235044822204691e1
	],
	[
		5.0599999999999994e1,
		3.235044822213422e1
	],
	[
		5.08e1,
		3.2350448222192426e1
	],
	[
		5.1000000000000014e1,
		3.235044822225245e1
	],
	[
		5.12e1,
		3.235044822229975e1
	],
	[
		5.14e1,
		3.23504482223434e1
	],
	[
		5.160000000000001e1,
		3.2350448222376144e1
	],
	[
		5.1800000000000004e1,
		3.235044822240161e1
	],
	[
		5.2e1,
		3.23504482224198e1
	],
	[
		5.2199999999999996e1,
		3.235044822243799e1
	],
	[
		5.2400000000000006e1,
		3.235044822245254e1
	],
	[
		5.2599999999999994e1,
		3.2350448222465275e1
	],
	[
		5.2800000000000004e1,
		3.235044822247619e1
	],
	[
		5.300000000000001e1,
		3.2350448222483465e1
	],
	[
		5.32e1,
		3.235044822249074e1
	],
	[
		5.34e1,
		3.2350448222501655e1
	],
	[
		5.360000000000001e1,
		3.235044822251075e1
	],
	[
		5.380000000000001e1,
		3.23504482225253e1
	],
	[
		5.4e1,
		3.2350448222538034e1
	],
	[
		5.42e1,
		3.2350448222556224e1
	],
	[
		5.4400000000000006e1,
		3.2350448222574414e1
	],
	[
		5.46e1,
		3.2350448222592604e1
	],
	[
		5.4800000000000004e1,
		3.235044822261443e1
	],
	[
		5.500000000000001e1,
		3.235044822263262e1
	],
	[
		5.5199999999999996e1,
		3.2350448222647174e1
	],
	[
		5.54e1,
		3.2350448222665364e1
	],
	[
		5.5600000000000016e1,
		3.23504482226781e1
	],
	[
		5.58e1,
		3.235044822269265e1
	],
	[
		5.6e1,
		3.235044822270356e1
	],
	[
		5.62e1,
		3.235044822271084e1
	],
	[
		5.6400000000000006e1,
		3.2350448222714476e1
	],
	[
		5.66e1,
		3.2350448222714476e1
	],
	[
		5.6800000000000004e1,
		3.2350448222714476e1
	],
	[
		5.7000000000000014e1,
		3.2350448222714476e1
	],
	[
		5.7199999999999996e1,
		3.2350448222714476e1
	],
	[
		5.7400000000000006e1,
		3.2350448222714476e1
	],
	[
		5.7599999999999994e1,
		3.2350448222714476e1
	],
	[
		5.7800000000000004e1,
		3.235044822271266e1
	],
	[
		5.8e1,
		3.2350448222714476e1
	],
	[
		5.82e1,
		3.2350448222714476e1
	],
	[
		5.8400000000000006e1,
		3.235044822271084e1
	],
	[
		5.86e1,
		3.235044822270902e1
	],
	[
		5.880000000000001e1,
		3.235044822270902e1
	],
	[
		5.9e1,
		3.235044822270902e1
	],
	[
		5.92e1,
		3.235044822270538e1
	],
	[
		5.9400000000000006e1,
		3.235044822270538e1
	],
	[
		5.96e1,
		3.235044822270538e1
	],
	[
		5.9800000000000004e1,
		3.235044822270538e1
	],
	[
		6.0e1,
		3.235044822270538e1
	]
]

==> anc/sc_iii_on=1_n=800_xmax=10_lambda=1.0e12_tir=60_entropy_flow.json <==
[
	[
		0.0,
		0.0
	],
	[
		0.2,
		4.886533133685589e-8
	],
	[
		0.4,
		1.4252145774662495e-7
	],
	[
		0.6,
		2.720917109400034e-7
	],
	[
		0.8,
		4.28641214966774e-7
	],
	[
		1.0,
		6.033224053680897e-7
	],
	[
		1.2,
		7.872586138546467e-7
	],
	[
		1.4000000000000001,
		9.71165718510747e-7
	],
	[
		1.6,
		1.1465454008430243e-6
	],
	[
		1.8,
		1.304288161918521e-6
	],
	[
		2.0,
		1.5928526408970356e-6
	],
	[
		2.2,
		2.1556043066084385e-6
	],
	[
		2.4,
		2.9386428650468588e-6
	],
	[
		2.6,
		3.8874277379363775e-6
	],
	[
		2.8000000000000003,
		4.947854904457927e-6
	],
	[
		3.0,
		6.0657039284706116e-6
	],
	[
		3.2,
		7.18655064702034e-6
	],
	[
		3.4000000000000004,
		8.256203727796674e-6
	],
	[
		3.6,
		9.220413630828261e-6
	],
	[
		3.8000000000000003,
		1.0454212315380573e-5
	],
	[
		4.0,
		1.218481338582933e-5
	],
	[
		4.2,
		1.3922370271757245e-5
	],
	[
		4.4,
		1.6234087524935603e-5
	],
	[
		4.6000000000000005,
		1.937101478688419e-5
	],
	[
		4.8,
		2.2458203602582216e-5
	],
	[
		5.000000000000001,
		2.5934685254469514e-5
	],
	[
		5.2,
		3.0488037737086415e-5
	],
	[
		5.4,
		3.611837746575475e-5
	],
	[
		5.6000000000000005,
		4.282552981749177e-5
	],
	[
		5.800000000000001,
		5.060961120761931e-5
	],
	[
		6.0,
		5.954634980298579e-5
	],
	[
		6.200000000000001,
		7.127865683287382e-5
	],
	[
		6.4,
		8.647414506413043e-5
	],
	[
		6.6,
		1.0513275628909469e-4
	],
	[
		6.800000000000001,
		1.2725472333841026e-4
	],
	[
		7.0,
		1.5283972606994212e-4
	],
	[
		7.2,
		1.8237950280308723e-4
	],
	[
		7.4,
		2.2018566960468888e-4
	],
	[
		7.6000000000000005,
		2.672642294783145e-4
	],
	[
		7.800000000000001,
		3.236152115277946e-4
	],
	[
		8.0,
		3.893427492585033e-4
	],
	[
		8.200000000000001,
		4.7078667557798326e-4
	],
	[
		8.4,
		5.71687298361212e-4
	],
	[
		8.6,
		6.9204464671202e-4
	],
	[
		8.8,
		8.377941267099231e-4
	],
	[
		9.000000000000002,
		1.018371491227299e-3
	],
	[
		9.200000000000001,
		1.234518102137372e-3
	],
	[
		9.4,
		1.5027112094685435e-3
	],
	[
		9.6,
		1.8302761018276215e-3
	],
	[
		9.8,
		2.222740789875388e-3
	],
	[
		1.0000000000000002e1,
		2.704939339309931e-3
	],
	[
		1.02e1,
		3.290376713266596e-3
	],
	[
		1.04e1,
		4.008767660707235e-3
	],
	[
		1.0600000000000001e1,
		4.880480410065502e-3
	],
	[
		1.08e1,
		5.9435993316583335e-3
	],
	[
		1.1e1,
		7.245620770845562e-3
	],
	[
		1.1200000000000001e1,
		8.830853505060077e-3
	],
	[
		1.1399999999999999e1,
		1.0765954968519509e-2
	],
	[
		1.1600000000000001e1,
		1.3128692080499604e-2
	],
	[
		1.1799999999999999e1,
		1.601087927701883e-2
	],
	[
		1.2e1,
		1.9515619904268533e-2
	],
	[
		1.2200000000000003e1,
		2.3804445401765406e-2
	],
	[
		1.2400000000000002e1,
		2.9043423710390925e-2
	],
	[
		1.26e1,
		3.544445335865021e-2
	],
	[
		1.28e1,
		4.3257684708805755e-2
	],
	[
		1.3e1,
		5.2800419623963535e-2
	],
	[
		1.3200000000000001e1,
		6.444991615717299e-2
	],
	[
		1.3400000000000002e1,
		7.867515744874254e-2
	],
	[
		1.3600000000000001e1,
		9.604356839554384e-2
	],
	[
		1.3799999999999999e1,
		0.11724826120189391
	],
	[
		1.4e1,
		0.1431337513786275
	],
	[
		1.4200000000000001e1,
		0.17473486877861433
	],
	[
		1.4399999999999999e1,
		0.21330880047753453
	],
	[
		1.4600000000000001e1,
		0.26038237364264205
	],
	[
		1.48e1,
		0.31781190502806567
	],
	[
		1.5e1,
		0.38788232041406445
	],
	[
		1.52e1,
		0.47335383770405315
	],
	[
		1.5400000000000002e1,
		0.5775751879846212
	],
	[
		1.5600000000000001e1,
		0.7046150737151038
	],
	[
		1.5800000000000002e1,
		0.8594034721027128
	],
	[
		1.6e1,
		1.0479034894960932
	],
	[
		1.6200000000000003e1,
		1.2773133359442
	],
	[
		1.6400000000000002e1,
		1.5562858893536031
	],
	[
		1.6599999999999998e1,
		1.8952352617343422
	],
	[
		1.68e1,
		2.306607087753946
	],
	[
		1.7e1,
		2.805232594284462
	],
	[
		1.72e1,
		3.4086999553255737
	],
	[
		1.7400000000000002e1,
		4.137745619082125
	],
	[
		1.76e1,
		5.016682394576492
	],
	[
		1.78e1,
		6.0738153302518185
	],
	[
		1.8000000000000004e1,
		7.341830453078728
	],
	[
		1.82e1,
		8.858176956360694
	],
	[
		1.8400000000000002e1,
		1.0665441959252348e1
	],
	[
		1.86e1,
		1.2811620385211427e1
	],
	[
		1.8799999999999997e1,
		1.5350426313001662e1
	],
	[
		1.9000000000000004e1,
		1.8341518330184044e1
	],
	[
		1.92e1,
		2.185073554137489e1
	],
	[
		1.9400000000000002e1,
		2.5950120758090634e1
	],
	[
		1.96e1,
		3.0717737364466302e1
	],
	[
		1.98e1,
		3.623692682952969e1
	],
	[
		2.0000000000000004e1,
		4.259466081103892e1
	],
	[
		2.02e1,
		4.987882180674933e1
	],
	[
		2.04e1,
		5.817413659970043e1
	],
	[
		2.06e1,
		6.7556705412484e1
	],
	[
		2.08e1,
		7.80874089122226e1
	],
	[
		2.1000000000000007e1,
		8.980463581322692e1
	],
	[
		2.1200000000000003e1,
		1.0271693188845529e2
	],
	[
		2.1400000000000002e1,
		1.1679693999467418e2
	],
	[
		2.16e1,
		1.319769100820995e2
	],
	[
		2.18e1,
		1.4814730952327955e2
	],
	[
		2.2e1,
		1.6515918767740368e2
	],
	[
		2.2200000000000003e1,
		1.8282997073073057e2
	],
	[
		2.2400000000000002e1,
		2.0095255034364527e2
	],
	[
		2.2599999999999998e1,
		2.193064215752529e2
	],
	[
		2.2799999999999997e1,
		2.3766956789715914e2
	],
	[
		2.3e1,
		2.5582969312000205e2
	],
	[
		2.3200000000000003e1,
		2.735936649872456e2
	],
	[
		2.3400000000000002e1,
		2.9079445108020445e2
	],
	[
		2.3599999999999998e1,
		3.072952952726919e2
	],
	[
		2.3799999999999997e1,
		3.2299128186970484e2
	],
	[
		2.4e1,
		3.378087042521802e2
	],
	[
		2.4200000000000003e1,
		3.5170279375484097e2
	],
	[
		2.4400000000000006e1,
		3.646543786927359e2
	],
	[
		2.46e1,
		3.766659794264124e2
	],
	[
		2.4800000000000004e1,
		3.877577414333937e2
	],
	[
		2.5e1,
		3.979634892658214e2
	],
	[
		2.5200000000000003e1,
		4.073270750150259e2
	],
	[
		2.54e1,
		4.1589909863460343e2
	],
	[
		2.56e1,
		4.237340065143071e2
	],
	[
		2.5800000000000004e1,
		4.308875223416835e2
	],
	[
		2.6e1,
		4.3741434502150514e2
	],
	[
		2.6200000000000003e1,
		4.433660700827313e2
	],
	[
		2.6400000000000002e1,
		4.487893700732966e2
	],
	[
		2.66e1,
		4.537246011044481e2
	],
	[
		2.6800000000000004e1,
		4.582051257636922e2
	],
	[
		2.7e1,
		4.622576431220514e2
	],
	[
		2.7200000000000003e1,
		4.6590359959585476e2
	],
	[
		2.7400000000000002e1,
		4.691613849544083e2
	],
	[
		2.7599999999999998e1,
		4.7204872350394726e2
	],
	[
		2.7800000000000004e1,
		4.74584668169613e2
	],
	[
		2.8e1,
		4.7679089961719e2
	],
	[
		2.8200000000000003e1,
		4.786923653569247e2
	],
	[
		2.8400000000000002e1,
		4.8031729480891954e2
	],
	[
		2.8599999999999998e1,
		4.816963568440988e2
	],
	[
		2.8799999999999997e1,
		4.8286089463555254e2
	],
	[
		2.9e1,
		4.83840877190989e2
	],
	[
		2.9200000000000003e1,
		4.8466344202309847e2
	],
	[
		2.9400000000000006e1,
		4.853523435696261e2
	],
	[
		2.96e1,
		4.859280486665957e2
	],
	[
		2.98e1,
		4.864081008427311e2
	],
	[
		3.0e1,
		4.868075201184547e2
	],
	[
		3.0200000000000003e1,
		4.871391536083247e2
	],
	[
		3.04e1,
		4.8741396743484074e2
	],
	[
		3.06e1,
		4.876412927340134e2
	],
	[
		3.0800000000000004e1,
		4.878290390158945e2
	],
	[
		3.1000000000000007e1,
		4.8798388328796136e2
	],
	[
		3.1200000000000003e1,
		4.8811143932069535e2
	],
	[
		3.1400000000000002e1,
		4.8821640908837435e2
	],
	[
		3.1600000000000005e1,
		4.883027172954462e2
	],
	[
		3.18e1,
		4.8837362998051685e2
	],
	[
		3.2e1,
		4.884318578504608e2
	],
	[
		3.22e1,
		4.88479645652842e2
	],
	[
		3.2400000000000006e1,
		4.885188486649422e2
	],
	[
		3.2599999999999994e1,
		4.88550997831102e2
	],
	[
		3.2800000000000004e1,
		4.885773547128774e2
	],
	[
		3.3e1,
		4.8859895773249445e2
	],
	[
		3.3199999999999996e1,
		4.886166608213098e2
	],
	[
		3.3400000000000006e1,
		4.886311656626349e2
	],
	[
		3.36e1,
		4.886430484810262e2
	],
	[
		3.3800000000000004e1,
		4.886527821791824e2
	],
	[
		3.4e1,
		4.8866075472638477e2
	],
	[
		3.42e1,
		4.886672842920816e2
	],
	[
		3.44e1,
		4.8867263172604726e2
	],
	[
		3.46e1,
		4.886770108261844e2
	],
	[
		3.4800000000000004e1,
		4.886805967951659e2
	],
	[
		3.5e1,
		4.886835331784969e2
	],
	[
		3.52e1,
		4.88685937578819e2
	],
	[
		3.5400000000000006e1,
		4.886879063406668e2
	],
	[
		3.56e1,
		4.8868951835439657e2
	],
	[
		3.58e1,
		4.8869083824564586e2
	],
	[
		3.600000000000001e1,
		4.8869191894173855e2
	],
	[
		3.62e1,
		4.886928037861362e2
	],
	[
		3.64e1,
		4.886935282579507e2
	],
	[
		3.66e1,
		4.886941214281542e2
	],
	[
		3.6800000000000004e1,
		4.8869460708028055e2
	],
	[
		3.7e1,
		4.8869500471049105e2
	],
	[
		3.72e1,
		4.886953302647744e2
	],
	[
		3.7400000000000006e1,
		4.88695596813428e2
	],
	[
		3.7599999999999994e1,
		4.88695815041312e2
	],
	[
		3.78e1,
		4.8869599371482036e2
	],
	[
		3.8000000000000014e1,
		4.886961400011205e2
	],
	[
		3.8199999999999996e1,
		4.8869625977121177e2
	],
	[
		3.84e1,
		4.886963578298455e2
	],
	[
		3.860000000000001e1,
		4.88696438113373e2
	],
	[
		3.8800000000000004e1,
		4.886965038484195e2
	],
	[
		3.9e1,
		4.886965576687653e2
	],
	[
		3.92e1,
		4.886966017317318e2
	],
	[
		3.9400000000000006e1,
		4.886966378077341e2
	],
	[
		3.96e1,
		4.886966673459683e2
	],
	[
		3.98e1,
		4.8869669152991264e2
	],
	[
		4.000000000000001e1,
		4.886967113301216e2
	],
	[
		4.0199999999999996e1,
		4.886967275409843e2
	],
	[
		4.04e1,
		4.88696740813466e2
	],
	[
		4.0600000000000016e1,
		4.886967516800796e2
	],
	[
		4.08e1,
		4.8869676057546167e2
	],
	[
		4.1e1,
		4.8869676785659976e2
	],
	[
		4.12e1,
		4.886967738196545e2
	],
	[
		4.1400000000000006e1,
		4.886967787016183e2
	],
	[
		4.16e1,
		4.8869678269841825e2
	],
	[
		4.18e1,
		4.886967859710858e2
	],
	[
		4.2000000000000014e1,
		4.886967886505008e2
	],
	[
		4.2199999999999996e1,
		4.886967908439401e2
	],
	[
		4.2400000000000006e1,
		4.8869679263979197e2
	],
	[
		4.2599999999999994e1,
		4.88696794108866e2
	],
	[
		4.2800000000000004e1,
		4.886967953128333e2
	],
	[
		4.3e1,
		4.8869679629750317e2
	],
	[
		4.32e1,
		4.886967971045524e2
	],
	[
		4.3400000000000006e1,
		4.8869679776453995e2
	],
	[
		4.36e1,
		4.8869679830555106e2
	],
	[
		4.380000000000001e1,
		4.886967987481039e2
	],
	[
		4.4e1,
		4.886967991106794e2
	],
	[
		4.42e1,
		4.8869679940736387e2
	],
	[
		4.4400000000000006e1,
		4.8869679965035175e2
	],
	[
		4.46e1,
		4.886967998492473e2
	],
	[
		4.4800000000000004e1,
		4.8869680001211236e2
	],
	[
		4.5e1,
		4.886968001452333e2
	],
	[
		4.5199999999999996e1,
		4.8869680025364505e2
	],
	[
		4.5400000000000006e1,
		4.886968003428192e2
	],
	[
		4.5599999999999994e1,
		4.886968004158407e2
	],
	[
		4.58e1,
		4.8869680047550355e2
	],
	[
		4.6e1,
		4.8869680052428157e2
	],
	[
		4.62e1,
		4.8869680056438665e2
	],
	[
		4.6400000000000006e1,
		4.8869680059701204e2
	],
	[
		4.66e1,
		4.886968006239622e2
	],
	[
		4.6800000000000004e1,
		4.886968006459647e2
	],
	[
		4.7000000000000014e1,
		4.8869680066386354e2
	],
	[
		4.7199999999999996e1,
		4.886968006785901e2
	],
	[
		4.7400000000000006e1,
		4.886968006906973e2
	],
	[
		4.7599999999999994e1,
		4.8869680070053437e2
	],
	[
		4.7800000000000004e1,
		4.8869680070862523e2
	],
	[
		4.8e1,
		4.886968007152609e2
	],
	[
		4.82e1,
		4.88696800720616e2
	],
	[
		4.8400000000000006e1,
		4.886968007250689e2
	],
	[
		4.86e1,
		4.8869680072864867e2
	],
	[
		4.880000000000001e1,
		4.8869680073144264e2
	],
	[
		4.9000000000000014e1,
		4.8869680073371273e2
	],
	[
		4.92e1,
		4.8869680073540076e2
	],
	[
		4.9400000000000006e1,
		4.8869680073685595e2
	],
	[
		4.960000000000001e1,
		4.886968007382238e2
	],
	[
		4.9800000000000004e1,
		4.8869680073918425e2
	],
	[
		5.0e1,
		4.8869680073994095e2
	],
	[
		5.0199999999999996e1,
		4.8869680074061034e2
	],
	[
		5.0400000000000006e1,
		4.886968007411051e2
	],
	[
		5.0599999999999994e1,
		4.8869680074154167e2
	],
	[
		5.08e1,
		4.8869680074192e2
	],
	[
		5.1000000000000014e1,
		4.8869680074224016e2
	],
	[
		5.12e1,
		4.886968007425021e2
	],
	[
		5.14e1,
		4.886968007426767e2
	],
	[
		5.160000000000001e1,
		4.8869680074279313e2
	],
	[
		5.1800000000000004e1,
		4.8869680074293865e2
	],
	[
		5.2e1,
		4.8869680074308417e2
	],
	[
		5.2199999999999996e1,
		4.886968007431424e2
	],
	[
		5.2400000000000006e1,
		4.886968007432297e2
	],
	[
		5.2599999999999994e1,
		4.886968007432297e2
	],
	[
		5.2800000000000004e1,
		4.886968007432879e2
	],
	[
		5.300000000000001e1,
		4.886968007433752e2
	],
	[
		5.32e1,
		4.886968007433752e2
	],
	[
		5.34e1,
		4.886968007434043e2
	],
	[
		5.360000000000001e1,
		4.886968007434334e2
	],
	[
		5.380000000000001e1,
		4.886968007434334e2
	],
	[
		5.4e1,
		4.886968007434334e2
	],
	[
		5.42e1,
		4.886968007434916e2
	],
	[
		5.4400000000000006e1,
		4.886968007434916e2
	],
	[
		5.46e1,
		4.886968007435207e2
	],
	[
		5.4800000000000004e1,
		4.886968007435207e2
	],
	[
		5.500000000000001e1,
		4.886968007435207e2
	],
	[
		5.5199999999999996e1,
		4.886968007434916e2
	],
	[
		5.54e1,
		4.886968007434334e2
	],
	[
		5.5600000000000016e1,
		4.886968007434334e2
	],
	[
		5.58e1,
		4.886968007433752e2
	],
	[
		5.6e1,
		4.886968007433752e2
	],
	[
		5.62e1,
		4.886968007432588e2
	],
	[
		5.6400000000000006e1,
		4.886968007432297e2
	],
	[
		5.66e1,
		4.886968007432297e2
	],
	[
		5.6800000000000004e1,
		4.886968007432006e2
	],
	[
		5.7000000000000014e1,
		4.886968007431424e2
	],
	[
		5.7199999999999996e1,
		4.886968007431133e2
	],
	[
		5.7400000000000006e1,
		4.8869680074308417e2
	],
	[
		5.7599999999999994e1,
		4.8869680074308417e2
	],
	[
		5.7800000000000004e1,
		4.8869680074308417e2
	],
	[
		5.8e1,
		4.886968007431133e2
	],
	[
		5.82e1,
		4.886968007431133e2
	],
	[
		5.8400000000000006e1,
		4.8869680074308417e2
	],
	[
		5.86e1,
		4.8869680074308417e2
	],
	[
		5.880000000000001e1,
		4.8869680074308417e2
	],
	[
		5.9e1,
		4.8869680074308417e2
	],
	[
		5.92e1,
		4.8869680074308417e2
	],
	[
		5.9400000000000006e1,
		4.8869680074308417e2
	],
	[
		5.96e1,
		4.8869680074308417e2
	],
	[
		5.9800000000000004e1,
		4.8869680074308417e2
	],
	[
		6.0e1,
		4.8869680074308417e2
	]
]

==> anc/sc_iv_on=1_n=800_xmax=10_lambda=1.0e8_tir=60_entropy_flow.json <==
[
	[
		0.0,
		0.0
	],
	[
		0.2,
		2.9613046827080325e-2
	],
	[
		0.4,
		6.576607596116446e-2
	],
	[
		0.6,
		0.10993028171969854
	],
	[
		0.8,
		0.16386693665754137
	],
	[
		1.0,
		0.22973756026635783
	],
	[
		1.2,
		0.3101866686752146
	],
	[
		1.4000000000000001,
		0.40843967948535465
	],
	[
		1.6,
		0.5284318001467909
	],
	[
		1.8,
		0.6749647236124474
	],
	[
		2.0,
		0.8539082232741748
	],
	[
		2.2,
		1.0724222555679717
	],
	[
		2.4,
		1.3392483595387148
	],
	[
		2.6,
		1.6650445532181948
	],
	[
		2.8000000000000003,
		2.0628120830672287
	],
	[
		3.0,
		2.5484050628347177
	],
	[
		3.2,
		3.141152719863385
	],
	[
		3.4000000000000004,
		3.8646078764472804
	],
	[
		3.6,
		4.747453730859888
	],
	[
		3.8000000000000003,
		5.82461524693008
	],
	[
		4.0,
		7.138502532595339
	],
	[
		4.2,
		8.740694935019974
	],
	[
		4.4,
		1.0693753883798536e1
	],
	[
		4.6000000000000005,
		1.3073473972695183e1
	],
	[
		4.8,
		1.597151293146203e1
	],
	[
		5.000000000000001,
		1.949846843986552e1
	],
	[
		5.2,
		2.3787407472696714e1
	],
	[
		5.4,
		2.899798574895476e1
	],
	[
		5.6000000000000005,
		3.53207390087407e1
	],
	[
		5.800000000000001,
		4.298199616241732e1
	],
	[
		6.0,
		5.224899000624555e1
	],
	[
		6.200000000000001,
		6.343448225151519e1
	],
	[
		6.4,
		7.690067842128406e1
	],
	[
		6.6,
		9.306171945174856e1
	],
	[
		6.800000000000001,
		1.1238327064031819e2
	],
	[
		7.0,
		1.3537721325658913e2
	],
	[
		7.2,
		1.625895902832292e2
	],
	[
		7.4,
		1.9457847673650804e2
	],
	[
		7.6000000000000005,
		2.3188070782039222e2
	],
	[
		7.800000000000001,
		2.7496134448028556e2
	],
	[
		8.0,
		3.2414852237289733e2
	],
	[
		8.200000000000001,
		3.7955281334241295e2
	],
	[
		8.4,
		4.4097977724755606e2
	],
	[
		8.6,
		5.0785042038351617e2
	],
	[
		8.8,
		5.791516935723839e2
	],
	[
		9.000000000000002,
		6.534471343336028e2
	],
	[
		9.200000000000001,
		7.2897432272304e2
	],
	[
		9.4,
		8.038372062602284e2
	],
	[
		9.6,
		8.762693990157012e2
	],
	[
		9.8,
		9.44899736183415e2
	],
	[
		1.0000000000000002e1,
		1.0089252910423663e3
	],
	[
		1.02e1,
		1.068117102729907e3
	],
	[
		1.04e1,
		1.1226591408056588e3
	],
	[
		1.0600000000000001e1,
		1.1729098312675296e3
	],
	[
		1.08e1,
		1.2192097733664941e3
	],
	[
		1.1e1,
		1.2618050975903748e3
	],
	[
		1.1200000000000001e1,
		1.3008659941674587e3
	],
	[
		1.1399999999999999e1,
		1.3365362522152745e3
	],
	[
		1.1600000000000001e1,
		1.3689686600216264e3
	],
	[
		1.1799999999999999e1,
		1.3983373625436207e3
	],
	[
		1.2e1,
		1.424836160316564e3
	],
	[
		1.2200000000000003e1,
		1.4486717071452315e3
	],
	[
		1.2400000000000002e1,
		1.470056059625067e3
	],
	[
		1.26e1,
		1.4892002157832387e3
	],
	[
		1.28e1,
		1.5063090982427507e3
	],
	[
		1.3e1,
		1.521577974644822e3
	],
	[
		1.3200000000000001e1,
		1.5351901292664336e3
	],
	[
		1.3400000000000002e1,
		1.5473155393565098e3
	],
	[
		1.3600000000000001e1,
		1.5581103256540696e3
	],
	[
		1.3799999999999999e1,
		1.5677167665302557e3
	],
	[
		1.4e1,
		1.5762637074098661e3
	],
	[
		1.4200000000000001e1,
		1.5838672306084673e3
	],
	[
		1.4399999999999999e1,
		1.5906314834718341e3
	],
	[
		1.4600000000000001e1,
		1.5966495883344987e3
	],
	[
		1.48e1,
		1.6020045804938763e3
	],
	[
		1.5e1,
		1.6067703354307998e3
	],
	[
		1.52e1,
		1.6110124598212712e3
	],
	[
		1.5400000000000002e1,
		1.6147891302089856e3
	],
	[
		1.5600000000000001e1,
		1.6181518699277299e3
	],
	[
		1.5800000000000002e1,
		1.6211462592270486e3
	],
	[
		1.6e1,
		1.6238125759796303e3
	],
	[
		1.6200000000000003e1,
		1.6261863644300277e3
	],
	[
		1.6400000000000002e1,
		1.6282989299161684e3
	],
	[
		1.6599999999999998e1,
		1.6301777771729317e3
	],
	[
		1.68e1,
		1.6318471584172987e3
	],
	[
		1.7e1,
		1.6333292238719898e3
	],
	[
		1.72e1,
		1.6346461820238098e3
	],
	[
		1.7400000000000002e1,
		1.6358225254184395e3
	],
	[
		1.76e1,
		1.6368849963019245e3
	],
	[
		1.78e1,
		1.6378592628554893e3
	],
	[
		1.8000000000000004e1,
		1.6387654043629693e3
	],
	[
		1.82e1,
		1.6396152708442828e3
	],
	[
		1.8400000000000002e1,
		1.6404127931306457e3
	],
	[
		1.86e1,
		1.6411562863611357e3
	],
	[
		1.8799999999999997e1,
		1.6418413683334147e3
	],
	[
		1.9000000000000004e1,
		1.6424635424033615e3
	],
	[
		1.92e1,
		1.6430199531882593e3
	],
	[
		1.9400000000000002e1,
		1.6435101950354e3
	],
	[
		1.96e1,
		1.6439363318185508e3
	],
	[
		1.98e1,
		1.6443024228246225e3
	],
	[
		2.0000000000000004e1,
		1.6446138485573001e3
	],
	[
		2.02e1,
		1.6448766496566582e3
	],
	[
		2.04e1,
		1.6450969926280468e3
	],
	[
		2.06e1,
		1.6452807966352957e3
	],
	[
		2.08e1,
		1.6454335081933152e3
	],
	[
		2.1000000000000007e1,
		1.6455599908984811e3
	],
	[
		2.1200000000000003e1,
		1.6456644947451007e3
	],
	[
		2.1400000000000002e1,
		1.6457506751362707e3
	],
	[
		2.16e1,
		1.6458216394898557e3
	],
	[
		2.18e1,
		1.6458800064510451e3
	],
	[
		2.2e1,
		1.6459279683910474e3
	],
	[
		2.2200000000000003e1,
		1.645967351741659e3
	],
	[
		2.2400000000000002e1,
		1.6459996723763918e3
	],
	[
		2.2599999999999998e1,
		1.6460261847705635e3
	],
	[
		2.2799999999999997e1,
		1.646047924778049e3
	],
	[
		2.3e1,
		1.6460657462424026e3
	],
	[
		2.3200000000000003e1,
		1.6460803520325576e3
	],
	[
		2.3400000000000002e1,
		1.6460923201049466e3
	],
	[
		2.3599999999999998e1,
		1.6461021253164402e3
	],
	[
		2.3799999999999997e1,
		1.64611015752856e3
	],
	[
		2.4e1,
		1.6461167366828536e3
	],
	[
		2.4200000000000003e1,
		1.6461221251984844e3
	],
	[
		2.4400000000000006e1,
		1.646126538253364e3
	],
	[
		2.46e1,
		1.6461301522305632e3
	],
	[
		2.4800000000000004e1,
		1.646133111693508e3
	],
	[
		2.5e1,
		1.6461355350874414e3
	],
	[
		2.5200000000000003e1,
		1.6461375194593957e3
	],
	[
		2.54e1,
		1.646139144300168e3
	],
	[
		2.56e1,
		1.64614047472582e3
	],
	[
		2.5800000000000004e1,
		1.6461415640646123e3
	],
	[
		2.6e1,
		1.6461424559930333e3
	],
	[
		2.6200000000000003e1,
		1.6461431862813295e3
	],
	[
		2.6400000000000002e1,
		1.646143784214734e3
	],
	[
		2.66e1,
		1.6461442737765174e3
	],
	[
		2.6800000000000004e1,
		1.6461446746049762e3
	],
	[
		2.7e1,
		1.6461450027826509e3
	],
	[
		2.7200000000000003e1,
		1.6461452714771458e3
	],
	[
		2.7400000000000002e1,
		1.6461454914662802e3
	],
	[
		2.7599999999999998e1,
		1.6461456715797524e3
	],
	[
		2.7800000000000004e1,
		1.646145819046934e3
	],
	[
		2.8e1,
		1.6461459397842034e3
	],
	[
		2.8200000000000003e1,
		1.6461460386342278e3
	],
	[
		2.8400000000000002e1,
		1.6461461195662896e3
	],
	[
		2.8599999999999998e1,
		1.646146185831387e3
	],
	[
		2.8799999999999997e1,
		1.6461462400838395e3
	],
	[
		2.9e1,
		1.6461462845020383e3
	],
	[
		2.9200000000000003e1,
		1.6461463208676187e3
	],
	[
		2.9400000000000006e1,
		1.6461463506411105e3
	],
	[
		2.96e1,
		1.6461463750176877e3
	],
	[
		2.98e1,
		1.6461463949762167e3
	],
	[
		3.0e1,
		1.6461464113176332e3
	],
	[
		3.0200000000000003e1,
		1.6461464246965122e3
	],
	[
		3.04e1,
		1.646146435650182e3
	],
	[
		3.06e1,
		1.64614644461843e3
	],
	[
		3.0800000000000004e1,
		1.6461464519608514e3
	],
	[
		3.1000000000000007e1,
		1.6461464579715775e3
	],
	[
		3.1200000000000003e1,
		1.6461464628930573e3
	],
	[
		3.1400000000000002e1,
		1.6461464669223765e3
	],
	[
		3.1600000000000005e1,
		1.6461464702212718e3
	],
	[
		3.18e1,
		1.6461464729222691e3
	],
	[
		3.2e1,
		1.6461464751337373e3
	],
	[
		3.22e1,
		1.646146476944369e3
	],
	[
		3.2400000000000006e1,
		1.6461464784261361e3
	],
	[
		3.2599999999999994e1,
		1.6461464796398018e3
	],
	[
		3.2800000000000004e1,
		1.6461464806329984e3
	],
	[
		3.3e1,
		1.6461464814465785e3
	],
	[
		3.3199999999999996e1,
		1.6461464821123386e3
	],
	[
		3.3400000000000006e1,
		1.646146482657676e3
	],
	[
		3.36e1,
		1.6461464831039814e3
	],
	[
		3.3800000000000004e1,
		1.6461464834694941e3
	],
	[
		3.4e1,
		1.646146483768695e3
	],
	[
		3.42e1,
		1.6461464840136732e3
	],
	[
		3.44e1,
		1.6461464842142468e3
	],
	[
		3.46e1,
		1.6461464843782824e3
	],
	[
		3.4800000000000004e1,
		1.6461464845124576e3
	],
	[
		3.5e1,
		1.6461464846225401e3
	],
	[
		3.52e1,
		1.6461464847124946e3
	],
	[
		3.5400000000000006e1,
		1.6461464847862317e3
	],
	[
		3.56e1,
		1.6461464848465926e3
	],
	[
		3.58e1,
		1.6461464848959497e3
	],
	[
		3.600000000000001e1,
		1.6461464849364468e3
	],
	[
		3.62e1,
		1.6461464849695403e3
	],
	[
		3.64e1,
		1.6461464849966608e3
	],
	[
		3.66e1,
		1.6461464850188704e3
	],
	[
		3.6800000000000004e1,
		1.6461464850370267e3
	],
	[
		3.7e1,
		1.6461464850519244e3
	],
	[
		3.72e1,
		1.6461464850641005e3
	],
	[
		3.7400000000000006e1,
		1.6461464850740715e3
	],
	[
		3.7599999999999994e1,
		1.6461464850821792e3
	],
	[
		3.78e1,
		1.646146485088734e3
	],
	[
		3.8000000000000014e1,
		1.6461464850940745e3
	],
	[
		3.8199999999999996e1,
		1.6461464850985221e3
	],
	[
		3.84e1,
		1.6461464851021597e3
	],
	[
		3.860000000000001e1,
		1.6461464851050982e3
	],
	[
		3.8800000000000004e1,
		1.6461464851074938e3
	],
	[
		3.9e1,
		1.646146485109493e3
	],
	[
		3.92e1,
		1.6461464851111255e3
	],
	[
		3.9400000000000006e1,
		1.646146485112444e3
	],
	[
		3.96e1,
		1.6461464851135197e3
	],
	[
		3.98e1,
		1.6461464851144185e3
	],
	[
		4.000000000000001e1,
		1.6461464851151518e3
	],
	[
		4.0199999999999996e1,
		1.646146485115744e3
	],
	[
		4.04e1,
		1.6461464851162277e3
	],
	[
		4.0600000000000016e1,
		1.646146485116632e3
	],
	[
		4.08e1,
		1.6461464851169612e3
	],
	[
		4.1e1,
		1.6461464851172273e3
	],
	[
		4.12e1,
		1.6461464851174446e3
	],
	[
		4.1400000000000006e1,
		1.6461464851176263e3
	],
	[
		4.16e1,
		1.6461464851177743e3
	],
	[
		4.18e1,
		1.6461464851178937e3
	],
	[
		4.2000000000000014e1,
		1.6461464851179915e3
	],
	[
		4.2199999999999996e1,
		1.6461464851180706e3
	],
	[
		4.2400000000000006e1,
		1.6461464851181204e3
	],
	[
		4.2599999999999994e1,
		1.6461464851181456e3
	],
	[
		4.2800000000000004e1,
		1.6461464851181527e3
	],
	[
		4.3e1,
		1.6461464851181483e3
	],
	[
		4.32e1,
		1.6461464851181388e3
	],
	[
		4.3400000000000006e1,
		1.646146485118131e3
	],
	[
		4.36e1,
		1.6461464851181317e3
	],
	[
		4.380000000000001e1,
		1.6461464851181452e3
	],
	[
		4.4e1,
		1.6461464851181595e3
	],
	[
		4.42e1,
		1.6461464851181718e3
	],
	[
		4.4400000000000006e1,
		1.6461464851181822e3
	],
	[
		4.46e1,
		1.646146485118191e3
	],
	[
		4.4800000000000004e1,
		1.6461464851181984e3
	],
	[
		4.5e1,
		1.646146485118204e3
	],
	[
		4.5199999999999996e1,
		1.6461464851182086e3
	],
	[
		4.5400000000000006e1,
		1.6461464851182122e3
	],
	[
		4.5599999999999994e1,
		1.6461464851182157e3
	],
	[
		4.58e1,
		1.6461464851182193e3
	],
	[
		4.6e1,
		1.6461464851182227e3
	],
	[
		4.62e1,
		1.646146485118226e3
	],
	[
		4.6400000000000006e1,
		1.646146485118229e3
	],
	[
		4.66e1,
		1.6461464851182316e3
	],
	[
		4.6800000000000004e1,
		1.6461464851182334e3
	],
	[
		4.7000000000000014e1,
		1.6461464851182343e3
	],
	[
		4.7199999999999996e1,
		1.646146485118235e3
	],
	[
		4.7400000000000006e1,
		1.6461464851182357e3
	],
	[
		4.7599999999999994e1,
		1.6461464851182363e3
	],
	[
		4.7800000000000004e1,
		1.646146485118237e3
	],
	[
		4.8e1,
		1.6461464851182377e3
	],
	[
		4.82e1,
		1.6461464851182382e3
	],
	[
		4.8400000000000006e1,
		1.6461464851182386e3
	],
	[
		4.86e1,
		1.6461464851182388e3
	],
	[
		4.880000000000001e1,
		1.6461464851182388e3
	],
	[
		4.9000000000000014e1,
		1.646146485118239e3
	],
	[
		4.92e1,
		1.646146485118239e3
	],
	[
		4.9400000000000006e1,
		1.6461464851182393e3
	],
	[
		4.960000000000001e1,
		1.6461464851182393e3
	],
	[
		4.9800000000000004e1,
		1.6461464851182395e3
	],
	[
		5.0e1,
		1.6461464851182395e3
	],
	[
		5.0199999999999996e1,
		1.6461464851182395e3
	],
	[
		5.0400000000000006e1,
		1.6461464851182398e3
	],
	[
		5.0599999999999994e1,
		1.6461464851182398e3
	],
	[
		5.08e1,
		1.64614648511824e3
	],
	[
		5.1000000000000014e1,
		1.6461464851182404e3
	],
	[
		5.12e1,
		1.6461464851182407e3
	],
	[
		5.14e1,
		1.6461464851182411e3
	],
	[
		5.160000000000001e1,
		1.6461464851182416e3
	],
	[
		5.1800000000000004e1,
		1.646146485118242e3
	],
	[
		5.2e1,
		1.6461464851182425e3
	],
	[
		5.2199999999999996e1,
		1.6461464851182432e3
	],
	[
		5.2400000000000006e1,
		1.6461464851182436e3
	],
	[
		5.2599999999999994e1,
		1.646146485118244e3
	],
	[
		5.2800000000000004e1,
		1.6461464851182448e3
	],
	[
		5.300000000000001e1,
		1.6461464851182452e3
	],
	[
		5.32e1,
		1.646146485118246e3
	],
	[
		5.34e1,
		1.6461464851182463e3
	],
	[
		5.360000000000001e1,
		1.6461464851182468e3
	],
	[
		5.380000000000001e1,
		1.6461464851182473e3
	],
	[
		5.4e1,
		1.6461464851182477e3
	],
	[
		5.42e1,
		1.6461464851182482e3
	],
	[
		5.4400000000000006e1,
		1.6461464851182484e3
	],
	[
		5.46e1,
		1.6461464851182486e3
	],
	[
		5.4800000000000004e1,
		1.6461464851182488e3
	],
	[
		5.500000000000001e1,
		1.6461464851182488e3
	],
	[
		5.5199999999999996e1,
		1.6461464851182488e3
	],
	[
		5.54e1,
		1.6461464851182488e3
	],
	[
		5.5600000000000016e1,
		1.6461464851182488e3
	],
	[
		5.58e1,
		1.6461464851182488e3
	],
	[
		5.6e1,
		1.6461464851182488e3
	],
	[
		5.62e1,
		1.6461464851182488e3
	],
	[
		5.6400000000000006e1,
		1.6461464851182488e3
	],
	[
		5.66e1,
		1.6461464851182488e3
	],
	[
		5.6800000000000004e1,
		1.6461464851182488e3
	],
	[
		5.7000000000000014e1,
		1.6461464851182488e3
	],
	[
		5.7199999999999996e1,
		1.6461464851182488e3
	],
	[
		5.7400000000000006e1,
		1.6461464851182488e3
	],
	[
		5.7599999999999994e1,
		1.6461464851182488e3
	],
	[
		5.7800000000000004e1,
		1.6461464851182488e3
	],
	[
		5.8e1,
		1.6461464851182488e3
	],
	[
		5.82e1,
		1.6461464851182488e3
	],
	[
		5.8400000000000006e1,
		1.6461464851182488e3
	],
	[
		5.86e1,
		1.6461464851182488e3
	],
	[
		5.880000000000001e1,
		1.6461464851182488e3
	],
	[
		5.9e1,
		1.6461464851182488e3
	],
	[
		5.92e1,
		1.6461464851182488e3
	],
	[
		5.9400000000000006e1,
		1.6461464851182488e3
	],
	[
		5.96e1,
		1.6461464851182488e3
	],
	[
		5.9800000000000004e1,
		1.6461464851182488e3
	],
	[
		6.0e1,
		1.6461464851182488e3
	]
]
